Tracking Captured Variables in Types

Type systems usually characterize the shape of values but not their free variables. However, there are many desirable safety properties one could guarantee if one could track how references can escape. For example, one may implement algebraic effect handlers using capabilities -- a value which permits one to perform the effect -- safely if one can guarantee that the capability itself does not escape the scope bound by the effect handler. To this end, we study the $\textrm{CF}_{<:}$ calculus, a conservative and lightweight extension of $\textrm{System F}_{<:}$, to track how values and their references can be captured and escape. We show that existing terms in $\textrm{System F}_{<:}$ embed naturally in our calculus, and that many natural problems can be expressed in a system that tracks variable references like we do in $\textrm{CF}_{<:}$. We also give mechanized proofs of the soundness properties of $\textrm{CF}_{<:}$ in Coq. The type system presented in $\textrm{CF}_{<:}$ is powerful enough to reason about safety in the context of many natural extensions of $\textrm{CF}_{<:}$ such as region-based memory-management, non-local returns, and effect handlers.

==> anc/AdditionalTactics.v <==
(** A library of additional tactics. *)

Require Export String.
Open Scope string_scope.


(* *********************************************************************** *)
(** * Extensions of the standard library *)

(** "[remember c as x in |-]" replaces the term [c] by the identifier
    [x] in the conclusion of the current goal and introduces the
    hypothesis [x=c] into the context.  This tactic differs from a
    similar one in the standard library in that the replacmement is
    made only in the conclusion of the goal; the context is left
    unchanged. *)

Tactic Notation "remember" constr(c) "as" ident(x) "in" "|-" :=
  let x := fresh x in
  let H := fresh "Heq" x in
  (set (x := c); assert (H : x = c) by reflexivity; clearbody x).

(** "[unsimpl E]" replaces all occurence of [X] by [E], where [X] is
    the result that tactic [simpl] would give when used to evaluate
    [E]. *)

Tactic Notation "unsimpl" constr(E) :=
  let F := (eval simpl in E) in change F with E.

(** The following tactic calls the [apply] tactic with the first
    hypothesis that succeeds, "first" meaning the hypothesis that
    comes earlist in the context (i.e., higher up in the list). *)

Ltac apply_first_hyp :=
  match reverse goal with
    | H : _ |- _ => apply H
  end.


(* *********************************************************************** *)
(** * Variations on [auto] *)

(** The [auto*] and [eauto*] tactics are intended to be "stronger"
    versions of the [auto] and [eauto] tactics.  Similar to [auto] and
    [eauto], they each take an optional "depth" argument.  Note that
    if we declare these tactics using a single string, e.g., "auto*",
    then the resulting tactics are unusable since they fail to
    parse. *)

Tactic Notation "auto" "*" :=
  try solve [ congruence | auto | intuition auto ].

Tactic Notation "auto" "*" integer(n) :=
  try solve [ congruence | auto n | intuition (auto n) ].

Tactic Notation "eauto" "*" :=
  try solve [ congruence | eauto | intuition eauto ].

Tactic Notation "eauto" "*" integer(n) :=
  try solve [ congruence | eauto n | intuition (eauto n) ].


(* *********************************************************************** *)
(** * Delineating cases in proofs *)

(** This section was taken from the POPLmark Wiki
    ( http://alliance.seas.upenn.edu/~plclub/cgi-bin/poplmark/ ). *)

(** ** Tactic definitions *)

Ltac move_to_top x :=
  match reverse goal with
  | H : _ |- _ => try move x after H
  end.

Tactic Notation "assert_eq" ident(x) constr(v) :=
  let H := fresh in
  assert (x = v) as H by reflexivity;
  clear H.

Tactic Notation "Case_aux" ident(x) constr(name) :=
  first [
    set (x := name); move_to_top x
  | assert_eq x name
  | fail 1 "because we are working on a different case." ].

Ltac Case name := Case_aux case name.
Ltac SCase name := Case_aux subcase name.
Ltac SSCase name := Case_aux subsubcase name.

(** ** Example

    One mode of use for the above tactics is to wrap Coq's [induction]
    tactic such that automatically inserts "case" markers into each
    branch of the proof.  For example:

<<
 Tactic Notation "induction" "nat" ident(n) :=
   induction n; [ Case "O" | Case "S" ].
 Tactic Notation "sub" "induction" "nat" ident(n) :=
   induction n; [ SCase "O" | SCase "S" ].
 Tactic Notation "sub" "sub" "induction" "nat" ident(n) :=
   induction n; [ SSCase "O" | SSCase "S" ].
>>

    If you use such customized versions of the induction tactics, then
    the [Case] tactic will verify that you are working on the case
    that you think you are.  You may also use the [Case] tactic with
    the standard version of [induction], in which case no verification
    is done. *)


==> anc/Atom.v <==
(** Support for atoms, i.e., objects with decidable equality.  We
    provide here the ability to generate an atom fresh for any finite
    collection, e.g., the lemma [atom_fresh_for_set], and a tactic to
    pick an atom fresh for the current proof context.

    Authors: Arthur Charguéraud and Brian Aydemir.

    Implementation note: In older versions of Coq, [OrderedTypeEx]
    redefines decimal constants to be integers and not natural
    numbers.  The following scope declaration is intended to address
    this issue.  In newer versions of Coq, the declaration should be
    benign. *)

Require Import List.
Require Import Max.
Require Import OrderedType.
Require Import OrderedTypeEx.
Open Scope nat_scope.

Require Import FiniteSets.
Require Import FSetDecide.
Require Import FSetNotin.
Require Import ListFacts.


(* ********************************************************************** *)
(** * Definition *)

(** Atoms are structureless objects such that we can always generate
    one fresh from a finite collection.  Equality on atoms is [eq] and
    decidable.  We use Coq's module system to make abstract the
    implementation of atoms.  The [Export AtomImpl] line below allows
    us to refer to the type [atom] and its properties without having
    to qualify everything with "[AtomImpl.]". *)

Module Type ATOM.

  Parameter atom : Set.

  Parameter atom_fresh_for_list :
    forall (xs : list atom), {x : atom | ~ List.In x xs}.

  Declare Module Atom_as_OT : UsualOrderedType with Definition t := atom.

  Parameter eq_atom_dec : forall x y : atom, {x = y} + {x <> y}.

End ATOM.

(** The implementation of the above interface is hidden for
    documentation purposes. *)

Module AtomImpl : ATOM.

  (* begin hide *)

  Definition atom := nat.

  Lemma max_lt_r : forall x y z,
    x <= z -> x <= max y z.
  Proof.
    induction x. auto with arith.
    induction y; auto with arith.
      simpl. induction z. intuition. auto with arith.
  Qed.

  Lemma nat_list_max : forall (xs : list nat),
    { n : nat | forall x, In x xs -> x <= n }.
  Proof.
    induction xs as [ | x xs [y H] ].
    (* case: nil *)
    exists 0. inversion 1.
    (* case: cons x xs *)
    exists (max x y). intros z J. simpl in J. destruct J as [K | K].
      subst. auto with arith.
      auto using max_lt_r.
  Qed.

  Lemma atom_fresh_for_list :
    forall (xs : list nat), { n : nat | ~ List.In n xs }.
  Proof.
    intros xs. destruct (nat_list_max xs) as [x H].
    exists (S x). intros J. lapply (H (S x)). intuition. trivial.
  Qed.

  Module Atom_as_OT := Nat_as_OT.
  Module Facts := OrderedTypeFacts Atom_as_OT.

  Definition eq_atom_dec : forall x y : atom, {x = y} + {x <> y} :=
    Facts.eq_dec. 

  (* end hide *)

End AtomImpl.

Export AtomImpl.


(* ********************************************************************** *)
(** * Finite sets of atoms *)


(* ********************************************************************** *)
(** ** Definitions *)

Module AtomSet : FiniteSets.S with Module E := Atom_as_OT :=
  FiniteSets.Make Atom_as_OT.

(** The type [atoms] is the type of finite sets of [atom]s. *)

Notation atoms := AtomSet.F.t.

(** Basic operations on finite sets of atoms are available, in the
    remainder of this file, without qualification.  We use [Import]
    instead of [Export] in order to avoid unnecessary namespace
    pollution. *)

Import AtomSet.F.

(** We instantiate two modules which provide useful lemmas and tactics
    work working with finite sets of atoms. *)

Module AtomSetDecide := FSetDecide.Decide AtomSet.F.
Module AtomSetNotin  := FSetNotin.Notin   AtomSet.F.
Module AtomSetFacts  := FSetFacts.Facts   AtomSet.F.
Module AtomSetProperties := FSetProperties.Properties AtomSet.F.

(* *********************************************************************** *)
(** ** Tactics for working with finite sets of atoms *)

(** The tactic [fsetdec] is a general purpose decision procedure
    for solving facts about finite sets of atoms. *)

Ltac fsetdec := try apply AtomSet.eq_if_Equal; AtomSetDecide.fsetdec.

(** The tactic [notin_simpl] simplifies all hypotheses of the form [(~
    In x F)], where [F] is constructed from the empty set, singleton
    sets, and unions. *)

Ltac notin_simpl := AtomSetNotin.notin_simpl_hyps.

(** The tactic [notin_solve], solves goals of the form [(~ In x F)],
    where [F] is constructed from the empty set, singleton sets, and
    unions.  The goal must be provable from hypothesis of the form
    simplified by [notin_simpl]. *)

Ltac notin_solve := AtomSetNotin.notin_solve.


(* *********************************************************************** *)
(** ** Lemmas for working with finite sets of atoms *)

(** We make some lemmas about finite sets of atoms available without
    qualification by using abbreviations. *)

Notation eq_if_Equal        := AtomSet.eq_if_Equal.
Notation notin_empty        := AtomSetNotin.notin_empty.
Notation notin_singleton    := AtomSetNotin.notin_singleton.
Notation notin_singleton_rw := AtomSetNotin.notin_singleton_rw.
Notation notin_union        := AtomSetNotin.notin_union.


(* ********************************************************************** *)
(** * Additional properties *)

(** One can generate an atom fresh for a given finite set of atoms. *)

Lemma atom_fresh_for_set : forall L : atoms, { x : atom | ~ In x L }.
Proof.
  intros L. destruct (atom_fresh_for_list (elements L)) as [a H].
  exists a. intros J. contradiction H.
  rewrite <- InA_iff_In. auto using elements_1.
Qed.


(* ********************************************************************** *)
(** * Additional tactics *)


(* ********************************************************************** *)
(** ** #<a name="pick_fresh"></a># Picking a fresh atom *)

(** We define three tactics which, when combined, provide a simple
    mechanism for picking a fresh atom.  We demonstrate their use
    below with an example, the [example_pick_fresh] tactic.

   [(gather_atoms_with F)] returns the union of [(F x)], where [x]
   ranges over all objects in the context such that [(F x)] is
   well typed.  The return type of [F] should be [atoms].  The
   complexity of this tactic is due to the fact that there is no
   support in [Ltac] for folding a function over the context. *)

Ltac gather_atoms_with F :=
  let rec gather V :=
    match goal with
    | H: ?S |- _ =>
      let FH := constr:(F H) in
      match V with
      | empty => gather FH
      | context [FH] => fail 1
      | _ => gather (union FH V)
      end
    | _ => V
    end in
  let L := gather empty in eval simpl in L.

(** [(beautify_fset V)] takes a set [V] built as a union of finite
    sets and returns the same set with empty sets removed and union
    operations associated to the right.  Duplicate sets are also
    removed from the union. *)

Ltac beautify_fset V :=
  let rec go Acc E :=
     match E with
     | union ?E1 ?E2 => let Acc1 := go Acc E2 in go Acc1 E1
     | empty => Acc
     | ?E1 => match Acc with
              | empty => E1
              | context [E1] => Acc
              | _ => constr:(union E1 Acc)
              end
     end
  in go empty V.

(** The tactic [(pick fresh Y for L)] takes a finite set of atoms [L]
    and a fresh name [Y], and adds to the context an atom with name
    [Y] and a proof that [(~ In Y L)], i.e., that [Y] is fresh for
    [L].  The tactic will fail if [Y] is already declared in the
    context. *)

Tactic Notation "pick" "fresh" ident(Y) "for" constr(L) :=
  let Fr := fresh "Fr" in
  let L := beautify_fset L in
  (destruct (atom_fresh_for_set L) as [Y Fr]).


(* ********************************************************************** *)
(** ** Demonstration *)

(** The [example_pick_fresh] tactic below illustrates the general
    pattern for using the above three tactics to define a tactic which
    picks a fresh atom.  The pattern is as follows:
      - Repeatedly invoke [gather_atoms_with], using functions with
        different argument types each time.
      - Union together the result of the calls, and invoke
        [(pick fresh ... for ...)] with that union of sets. *)

Ltac example_pick_fresh Y :=
  let A := gather_atoms_with (fun x : atoms => x) in
  let B := gather_atoms_with (fun x : atom => singleton x) in
  pick fresh Y for (union A B).

Lemma example_pick_fresh_use : forall (x y z : atom) (L1 L2 L3: atoms), True.
(* begin show *)
Proof.
  intros x y z L1 L2 L3. example_pick_fresh k.

  (** At this point in the proof, we have a new atom [k] and a
      hypothesis [Fr : ~ In k (union L1 (union L2 (union L3 (union
      (singleton x) (union (singleton y) (singleton z))))))]. *)

  trivial.
Qed.
(* end show *)


==> anc/CFsub_CvFacts.v <==
Require Import Coq.Program.Equality.
Require Export CFsub_Hints.
Require Export CFsub_Lemmas.

Local Ltac hint := idtac.


Lemma cv_unique_shrink_head : forall Y B E T C,
  wf_env ([(Y, B)] ++ E) ->
  wf_typ_in E T ->
  cv ([(Y, B)] ++ E) T C ->
  cv E T C.
Proof.
 intros*.
 intros HwfE HwfT Hcv.

 assert (type T). eapply type_from_wf_typ; eauto.

 dependent induction Hcv.
 * assert (X <> Y). {
     inversion HwfT; subst.
     assert (X `in` dom E).
     eapply binds_In. apply H6.
     inversion HwfE; subst; notin_solve.
   }
   apply cv_typ_var with (T := T).
   unfold binds in H. unfold get in H. simpl in H.
   destruct (X == Y) eqn:HXY; subst; trivial.
   easy.

   inversion HwfE; trivial.
   eapply IHHcv with (Y0 := Y) (B0 := B).
   inversion HwfT; subst.
   {
     pose proof H7.
     unfold binds in H. unfold binds in H7.
     simpl in *.
     destruct (X == Y); subst; try easy.
     rewrite H in H7; inversion H7; subst.
     simpl_env in *.
     eapply wf_typ_from_binds_sub.
     inversion H0; trivial.
     apply H3.
   }
   trivial.
   trivial.
   eapply type_from_wf_typ.
   eapply wf_typ_from_binds_sub.
   apply HwfE. apply H.
 * inversion HwfT; subst. constructor; trivial.
   inversion H; trivial.
Qed.

Lemma cv_unique_shrink : forall F E T C,
  wf_env (F ++ E) ->
  wf_typ_in E T ->
  cv (F ++ E) T C ->
  cv E T C.
Proof with eauto using cv_unique_shrink_head.
  intros* WfEnv WfTyp H.
  induction F; try destruct a; simpl_env in *...
  apply IHF. inversion WfEnv... eapply cv_unique_shrink_head...
  rewrite_nil_concat.
  eapply wf_typ_weakening...
  simpl_env.
  inversion WfEnv...
Qed.

Lemma cv_unique : forall E T C1 C2,
  wf_env E ->
  wf_typ_in E T ->
  cv E T C1 ->
  cv E T C2 ->
  C1 = C2.
Proof with eauto*.
 intros E; induction E; intros T; induction T; intros...
 - inversion H1; inversion H2; subst...
 - exfalso. inversion H0.
 - exfalso.
   inversion H0...
   inversion H7...
 - inversion H1...
   inversion H2...
 - inversion H0.
 - destruct a as [Y B].
   simpl_env in *.
   destruct (Y == a0); subst...
   + inversion H2; subst...
     inversion H1; subst...
     apply IHE with (T := T)...
     * inversion H5; trivial.
     * binds_cases H4; subst; simpl_env in *; try notin_solve...
       inversion H; trivial.
     * binds_cases H4; subst; simpl_env in *; try notin_solve...
       binds_cases H6; subst; simpl_env in *; try notin_solve...
       inversion H6; subst...
       eapply cv_unique_shrink_head...
       inversion H...
     * binds_cases H4; subst; simpl_env in *; try notin_solve...
       binds_cases H6; subst; simpl_env in *; try notin_solve...
       inversion H6; subst...
       eapply cv_unique_shrink_head...
       inversion H...
   + inversion H1; subst...
     inversion H2; subst...
     apply IHE with (T := a0)...
     * inversion H5; trivial.
     * binds_cases H4; subst; simpl_env in *; try notin_solve...
     * eapply cv_unique_shrink_head...
       binds_cases H4.
       eapply wf_typ_var...
     * eapply cv_unique_shrink_head...
       binds_cases H4.
       eapply wf_typ_var...
Qed.


Lemma cv_weakening_head : forall E F T C,
  cv E T C ->
  wf_env (F ++ E) ->
  cv (F ++ E) T C.
Proof with eauto using cv_regular.
  intros E F T C Hcv Wf.

  induction Hcv.
  - apply cv_typ_var with (T := T)...
  - apply cv_typ_capt...
    rewrite_nil_concat.
    eapply wf_pretyp_weakening...
    rewrite_nil_concat.
    eapply wf_cset_weakening...
Qed.

Lemma cv_weakening : forall E F G T C,
  cv (G ++ E) T C ->
  wf_env (G ++ F ++ E) ->
  cv (G ++ F ++ E) T C.
Proof with eauto using cv_regular, wf_pretyp_weakening, wf_cset_weakening.
  intros E F G T C Hcv Hwf.

  dependent induction Hcv.
  * apply cv_typ_var with (T := T)...
  * apply cv_typ_capt...
Qed.


Lemma cv_exists_in : forall E T,
  wf_env E ->
  wf_typ_in E T ->
  exists C, cv E T C.
Proof with eauto.
  induction E; induction T; intros; try inversion H0; try inversion H; subst...
  - inversion H5.
  - simpl_env in *.
    binds_cases H5.
    + destruct (a0 == X0).
      * subst.
        specialize (IHE T H8 H9) as [C' H'].
        exists C'.
        eapply cv_typ_var...
        apply cv_weakening_head...
      * assert (wf_typ_in E a0). { inversion H0; subst... }
        specialize (IHE a0 H8 H2) as [C' H'].
        exists C'. apply cv_weakening_head...
    + inversion H3; subst.
      specialize (IHE T H8 H9) as [C' H'].
      exists C'. eapply cv_typ_var...
      apply cv_weakening_head...
  - simpl_env in *.
    assert (wf_typ_in E a0). { inversion H0; subst... binds_cases H6... }
    specialize (IHE a0 H8 H1) as [C' H'].
    exists C'. apply cv_weakening_head...
Qed.

Lemma captures_weakening : forall E F G xs x,
  captures (G ++ E) xs x ->
  wf_env (G ++ F ++ E) ->
  captures (G ++ F ++ E) xs x.
Proof with auto.
  intros E F G xs x Hcap Hwf.
  remember (G ++ E).
  remember (G ++ F ++ E).
  induction Hcap.
  - apply captures_in...
  - apply captures_var with (T := T) (ys := ys) ; subst...
    apply cv_weakening...
    unfold AtomSet.F.For_all.
    intros.
    apply H2...
Qed.

Lemma subcapt_weakening : forall E F G C1 C2,
  subcapt (G ++ E) C1 C2 ->
  wf_env (G ++ F ++ E) ->
  subcapt (G ++ F ++ E) C1 C2.
Proof with eauto using wf_cset_weakening.
  intros E F G C1 C2 Hsc Hwf.
  remember (G ++ E).
  remember (G ++ F ++ E).
  induction Hsc ; subst...
  apply subcapt_set...
  unfold AtomSet.F.For_all.
  intros.
  apply captures_weakening...
Qed.


Lemma subcapt_reflexivity : forall E A C,
  wf_env E ->
  (* We need as a precondition that C is locally closed! *)
  wf_cset E A C ->
  AtomSet.F.Subset A (dom E) ->
  subcapt E C C.
Proof with auto.
  intros *.
  intros Ok Closed Hsubset.
  destruct C...
  - assert (t0 = {}N). { inversion Closed... }
    subst.
    apply subcapt_set...
    + apply wf_cset_set_weakening with (A := A)...
    + apply wf_cset_set_weakening with (A := A)...
    + unfold AtomSet.F.For_all. intros.
      apply captures_in...
Qed.

Lemma extract_bind_cv_from_var_cv : forall X E U C,
  binds X (bind_sub U) E ->
  cv E X C ->
  cv E U C.
Proof with eauto using cv_weakening_head.
  intros *. intros Hbinds Hcv.
  dependent induction Hcv.
  unfold binds in H, Hbinds.
  rewrite Hbinds in H.
  inversion H...
Qed.

(* Subtyping implies subcapturing *)
Lemma sub_implies_subcapt : forall E A1 A2 S T C D,
  sub E S T ->
  AtomSet.F.Subset A1 (dom E) ->
  AtomSet.F.Subset A2 (dom E) ->
  wf_cset E A1 C ->
  wf_cset E A2 D ->
  cv E S C ->
  cv E T D ->
  subcapt E C D.
Local Ltac hint ::=
  eauto using subcapt_reflexivity, cv_weakening_head, extract_bind_cv_from_var_cv.
Proof with hint.
  intros *.
  intros Hsub HssetA1 HssetA2 WfC WfD HcvC HcvD.

  induction Hsub; destruct C; destruct D; try solve [inversion HcvC; inversion HcvD; subst; hint].
  - pose proof (cv_unique _ _ _ _ H H0 HcvC HcvD) as Eq; inversion Eq...
  - pose proof (cv_unique _ _ _ _ H H0 HcvC HcvD) as Eq; inversion Eq...
Qed.

Lemma cv_narrowing_exists : forall T G Z Q E P C1,
  sub E P Q ->
  cv (G ++ [(Z, bind_sub Q)] ++ E) T C1 ->
  exists C2, cv (G ++ [(Z, bind_sub P)] ++ E) T C2 /\ subcapt (G ++ [(Z, bind_sub P)] ++ E) C2 C1.
Local Ltac hint ::=
  eauto using wf_env_narrowing, wf_typ_narrowing, wf_pretyp_narrowing, wf_cset_narrowing.
Proof with simpl_env; hint.
  intros* Hsub Hcv.
  dependent induction Hcv.
  - destruct (X == Z).
    + subst.
      binds_get H.
      inversion H2; subst.
      assert (wf_typ_in E Q)...
      assert (cv E Q CT). {
        apply (cv_unique_shrink (G ++ [(Z, bind_sub Q)]))...
      }
      assert (wf_typ_in E P) as HA...
      unshelve epose proof (cv_exists_in _ _ _ HA) as [D HcvD]...
      exists D. split.
      * eapply cv_typ_var...
        rewrite_env (empty ++ (G ++ [(Z, bind_sub P)]) ++ E).
        apply cv_weakening...
      * rewrite_env (empty ++ (G ++ [(Z, bind_sub P)]) ++ E).
        apply subcapt_weakening...
        apply sub_implies_subcapt with (S := P) (T := Q) (A1 := dom E) (A2 := dom E)...
    + assert (binds X (bind_sub T) (G ++ [(Z, bind_sub P)] ++ E)). {
        binds_cases H.
        - assert (wf_env (G ++ [(Z, bind_sub P)] ++ E)). {
            trivial...
          }
          apply binds_tail.
          apply binds_tail.
          + assumption.
          + simpl_env in *; trivial.
          + trivial.
        - trivial...
      }
      specialize (IHHcv G Z Q E ltac:(auto) ltac:(auto)) as [C2 [HcvC2 HscC2]].
      exists C2. split.
      * eapply cv_typ_var...
      * assumption.
  - exists C.
    split...
    + constructor...
    + apply subcapt_reflexivity with (A := dom (G ++ [(Z, bind_sub P)] ++ E)); hint.
      eapply wf_cset_narrowing...
Qed.

Lemma cv_narrowing : forall T G Z Q E P C1 C2,
  sub E P Q ->
  cv (G ++ [(Z, bind_sub Q)] ++ E) T C2 ->
  cv (G ++ [(Z, bind_sub P)] ++ E) T C1 ->
  subcapt (G ++ [(Z, bind_sub P)] ++ E) C1 C2.
Proof with eauto.
  intros.
  unshelve epose proof (cv_narrowing_exists T G Z Q E P C2 _ _) as [? [? ?]]...
  assert (x = C1). {
    apply (cv_unique (G ++ [(Z, bind_sub P)] ++ E) T)...
  }
  subst...
Qed.

Lemma cv_narrowing_typ : forall Q T G x E P C,
  sub E P Q ->
  ok (G ++ [(x, bind_typ Q)] ++ E) ->
  cv (G ++ [(x, bind_typ Q)] ++ E) T C ->
  cv (G ++ [(x, bind_typ P)] ++ E) T C.
Local Ltac hint ::=
  eauto using wf_env_narrowing_typ, wf_typ_narrowing_typ,
  wf_pretyp_narrowing_typ, wf_cset_narrowing_typ.
Proof with simpl_env; hint.
  intros * HSub Ok HCv.
  dependent induction HCv.
  - apply cv_typ_var with (T := T)...
    binds_cases H.
    + apply binds_tail. apply binds_tail... trivial.
    + apply binds_head...
  - constructor...
Qed.

(** TODO: reorganize the contents of the bottom of this file **)
Lemma wf_cset_union : forall E A C D,
  wf_cset E A C ->
  wf_cset E A D ->
  wf_cset E A (cset_union C D).
Proof with eauto.
  intros *.
  intros H1 H2.
  inversion H1; inversion H2; subst; simpl...
  unfold wf_cset_in in *.
  replace (NatSet.F.union _ _) with {}N by fnsetdec.
  constructor...
  unfold allbound_typ in *...
  intros.
  rewrite AtomSetFacts.union_iff in *.
  auto*.
Qed.

Lemma wf_cset_extra : forall S2 E C,
  wf_cset_in E C ->
  dom E `subset` S2 ->
  wf_cset E S2 C.
Proof with eauto*.
  intros * HwfC.
  induction HwfC...
Qed.

Lemma dom_x_subst_away : forall F E f x b,
  wf_env (F ++ [(x, b)] ++ E) ->
  dom (map f F ++ E) = dom (F ++ [(x, b)] ++ E) `remove` x. 
Proof with eauto*.
  intros * Hwf.
  simpl_env in *.
  assert (x `notin` (dom F `union` dom E)). {
    pose proof (binding_uniq_from_ok _ F E x _ ltac:(eauto)).
    fsetdec.
  }
  fsetdec.
Qed.


Lemma wf_env_subst_cb : forall Q C x E F,
wf_env (F ++ [(x, bind_typ Q)] ++ E) ->
wf_cset_in E C ->
wf_env (map (subst_cb x C) F ++ E).
Proof with eauto using wf_typ_subst_cb, wf_cset_extra.
  intros *.
  induction F; intros Hwf HwfC; simpl_env in *;
    inversion Hwf; simpl_env in *; simpl subst_tb...
  + constructor...
    unfold wf_typ_in.
    erewrite dom_x_subst_away...
    eapply wf_typ_subst_cb...
    all : simpl_env in *; apply wf_cset_extra...
  + constructor...
    unfold wf_typ_in.
    erewrite dom_x_subst_away...
    eapply wf_typ_subst_cb...
    all : simpl_env in *; apply wf_cset_extra...
Qed.

Lemma cset_subst_self : forall C x,
  subst_cset x C (cset_fvar x) = C.
Proof.
  intros.
  unfold subst_cset.
  destruct (cset_references_fvar_dec x x) eqn:EQ.
  2: {
    unfold cset_references_fvar_dec, cset_fvar in EQ.
    rewrite <- AtomSetFacts.not_mem_iff in EQ.
    exfalso.
    fsetdec.
  }
  unfold cset_remove_fvar, cset_fvar.
  replace (cset_set _ _) with {}C.
  2: {
    apply cset_eq_injectivity; [fsetdec|fnsetdec].
  }
  destruct C; simpl.
  - easy.
  - replace (cset_set _ _) with (cset_set t t0).
    2: {
      apply cset_eq_injectivity; [fsetdec|fnsetdec].
    }
    easy.
Qed.

Lemma wf_env_strengthening : forall F E,
  wf_env (F ++ E) ->
  wf_env E.
Proof with eauto.
  induction F...
  intros.
  inversion H; subst...
Qed.


Lemma wf_cset_remove_fvar : forall A E C x,
  wf_cset E A C ->
  wf_cset E A (cset_remove_fvar x C).
Proof with eauto.
  intros.
  unfold wf_cset_in in *.
  induction H; simpl...
  constructor...
  unfold allbound_typ in *.
  intros.
  apply H.
  fsetdec.
Qed.

Lemma wf_cset_subst_cb : forall Q Ap' Ap F E x C D,
  wf_cset (F ++ [(x, bind_typ Q)] ++ E) Ap C ->
  wf_env (F ++ [(x, bind_typ Q)] ++ E) ->
  wf_cset E Ap' D ->
  Ap' `subset` Ap ->
  Ap' `subset` dom E ->
  ok (map (subst_cb x D) F ++ E) ->
  wf_cset (map (subst_cb x D) F ++ E) (Ap `remove` x) (subst_cset x D C).
Proof with simpl_env; eauto*.
  intros *. intros HwfC HwfEnv HwfD Hsset HApRsnbl Hok.
  destruct C.
  1: { unfold subst_cset; unfold cset_references_fvar_dec... }
  unfold subst_cset; unfold cset_references_fvar_dec.
  apply binding_uniq_from_wf_env in HwfEnv as ?.
  destruct (AtomSet.F.mem x t) eqn:EQ...
  - apply wf_cset_union.
    + rewrite_nil_concat.
      apply wf_cset_weakening with (A := Ap'); simpl_env...
    + unfold cset_remove_fvar; simpl.
      inversion HwfC; subst.
      constructor...
      unfold allbound_typ in *.
      intros.
      destruct (x0 == x).
      * exfalso. fsetdec.
      * assert (x0 `in` t) as HA by fsetdec.
        specialize (H4 x0 HA) as [T HbindsT].
        binds_cases HbindsT...
        exists (subst_ct x D T)...
  - inversion HwfC; subst.
    rewrite <- AtomSetFacts.not_mem_iff in EQ.
    constructor...
    unfold allbound_typ in *.
    intros.
    unshelve epose proof (H4 x0 _) as [T HbindsT]...
    assert (x0 <> x) by fsetdec.
    binds_cases HbindsT...
    exists (subst_ct x D T)...
Qed.

Lemma wf_cset_in_subst_cb : forall Q F E x C D,
  wf_cset_in (F ++ [(x, bind_typ Q)] ++ E) C ->
  wf_env (F ++ [(x, bind_typ Q)] ++ E) ->
  wf_cset_in E D ->
  ok (map (subst_cb x D) F ++ E) ->
  wf_cset_in (map (subst_cb x D) F ++ E) (subst_cset x D C).
Proof with eauto.
  intros.
  assert (x `notin` (dom F `union` dom E)). {
    apply binding_uniq_from_wf_env with (b := bind_typ Q)...
  }
  unfold wf_cset_in in *.
  replace (dom (map (subst_cb x D) F ++ E))
    with ((dom (F ++ [(x, bind_typ Q)] ++ E)) `remove` x) by (simpl_env; fsetdec).
  apply (wf_cset_subst_cb Q (dom E))...
Qed.


Lemma not_in_fv_cset_iff : forall x C,
  cset_references_fvar_dec x C = false -> x `notin` fv_cset C.
Proof.
  intros.
  unfold cset_references_fvar_dec in H.
  unfold fv_cset.
  destruct C.
  - fsetdec.
  - rewrite AtomSetFacts.not_mem_iff.
    assumption.
Qed.

Lemma cv_through_subst_ct : forall F x U E C T D,
    cv (F ++ [(x, bind_typ U)] ++ E) T C ->
    cv E U D ->
    cv (map (subst_cb x D) F ++ E) (subst_ct x D T) (subst_cset x D C).
Proof with eauto using wf_env_subst_cb, wf_pretyp_subst_cb, wf_typ_subst_cb, wf_cset_in_subst_cb, wf_cset_extra.
  intros * HcvT HcvU.
  dependent induction HcvT.
  - simpl.
    binds_cases H.
    + apply wf_typ_from_binds_sub in H as WfT...
      rewrite_nil_concat.
      apply cv_weakening; simpl_env...
      apply cv_unique_shrink in HcvT...
      2: {
        assert (wf_env (F ++ [(x, bind_typ U)] ++ E))...
        rewrite_nil_concat.
        eapply wf_typ_weakening; simpl_env.
        - apply WfT.
        - apply ok_from_wf_env, ok_tail in H1.
          assumption.
        - clear_frees. fsetdec.
        - clear_frees. fsetdec.
      }
      apply cv_unique_shrink in HcvT...
      apply cv_regular in HcvT as Reg.
      destruct Reg as [_ [_ WfCT]].
      inversion WfCT; subst.
      * unfold subst_cset, cset_references_fvar_dec.
        eapply cv_typ_var...
      * apply binding_uniq_from_wf_env in H0 as ?.
        assert (x `notin` fvars) as HA by notin_solve.
        rewrite AtomSetFacts.not_mem_iff in HA.
        unfold subst_cset, cset_references_fvar_dec.
        rewrite HA.
        eapply cv_typ_var...
    + assert (binds X (subst_cb x D (bind_sub T)) (map (subst_cb x D) F ++ E))...
  - simpl.
    constructor...
    unfold wf_pretyp_in.
    erewrite dom_x_subst_away...
    eapply wf_pretyp_subst_cb...
    1, 2: simpl_env in *; apply wf_cset_extra...
    apply (wf_cset_in_subst_cb U)...
Qed.

Lemma wf_env_weaken_head : forall E F,
  wf_env (F ++ E) ->
  wf_env E.
Proof with eauto*.
  intros E F Hwf.
  induction F...
  inversion Hwf...
Qed.

Lemma tail_not_in_head : forall (E F : env) x,
  ok (F ++ E) ->
  x `in` dom E ->
  x `notin` dom F.
Proof. 
  intros * Hok Hx.
  induction F.
  + notin_solve.
  + assert (x `notin` dom F). {
      apply IHF; inversion Hok; assumption.
    }
    destruct a; simpl_env in *...
    assert (x <> a). {
      inversion Hok; subst.
      simpl_env in *.
      fsetdec.
    }
    fsetdec.
Qed.

Lemma captures_subenv : forall E F xs y,
  wf_env (F ++ E) ->
  captures (F ++ E) xs y ->
  y `in` dom E ->
  captures E xs y.
Proof with eauto*.
  intros * Hwf HC HyE.
  dependent induction HC...
  assert (x `notin` dom F). {
    eapply tail_not_in_head...
  }
  binds_cases H...
  * assert (cv E T (cset_set ys {}N)) as HcvTE. {
      eapply cv_unique_shrink...
      eapply wf_typ_from_binds_typ...
      eapply wf_env_weaken_head...
    }
    eapply captures_var with (T := T)...
    intros y HyIn.
    eapply H2...
    pose proof (cv_regular _ _ _ HcvTE) as [_ [_ HysE]]...
    inversion HysE...
  * apply binds_In in H5. notin_solve.
Qed.

Lemma captures_through_env_subst_set : forall F x U E ys zs C,
  wf_env (F ++ [(x, bind_typ U)] ++ E) ->
  AtomSet.F.For_all (captures (F ++ [(x, bind_typ U)] ++ E) ys) zs ->
  x `notin` zs ->
  x `notin` ys ->
  cv E U C ->
  AtomSet.F.For_all (captures (map (subst_cb x C) F ++ E) ys) zs.
Proof with eauto.
  intros * Hwf HC HfreshZ HfreshY HCv.
  intros z Hin.
  specialize (HC z Hin).
  generalize dependent zs.
  dependent induction HC; intros zs HfreshZ Hin...
  binds_cases H...

  - assert (wf_typ_in E T). {
      eapply wf_typ_from_binds_typ...
    }
    assert (cv E T (cset_set ys {}N)) as HcvT. {
      apply cv_unique_shrink in H0...
      2: {
        rewrite_nil_concat.
        eapply wf_typ_weakening...
        apply ok_from_wf_env in Hwf.
        apply ok_tail in Hwf...
      }
      apply cv_unique_shrink in H0...
    }

    eapply captures_var...
    + rewrite_nil_concat.
      apply cv_weakening; simpl_env.
      2: eauto using wf_env_subst_cb.
      apply HcvT.
    + apply cv_regular in HcvT as [_ [_ WfCvT]].
      inversion WfCvT; subst.
      apply binding_uniq_from_wf_env in Hwf as ?.
      assert (x `notin` ys) by notin_solve.
      intros y ?.
      assert (y <> x) by notin_solve.
      destruct (AtomSet.F.mem y xs) eqn:EQ; rewrite_set_facts_in EQ.
      * constructor...
      * eapply H2 with (x0 := y) (zs := ys); trivial.
        eauto.
  - Case "z = x".
    exfalso; notin_solve.
    (* assert (binds x0 (bind_typ (subst_ct x C T)) (map (subst_cb x C) F ++ E)) by auto. *)
  - assert (binds z (bind_typ (subst_ct x C T)) (map (subst_cb x C) F ++ E)) by auto.
    apply cv_through_subst_ct with (D := C) in H0 as H0'...
    unfold subst_cset, cset_references_fvar_dec in H0'.
    destruct (AtomSet.F.mem x ys) eqn:EQ; rewrite_set_facts_in EQ.
    + SCase "x in ys".
      destruct C; simpl in H0'.
      * specialize (H1 x EQ).
        inversion H1; subst.
        -- exfalso; notin_solve.
        -- binds_get H3.
          inversion H8; subst.
          assert (cv (empty ++ (F ++ [(x, bind_typ U)]) ++ E) U cset_universal) as HA. {
            apply cv_weakening; simpl_env...
          }
          simpl_env in HA.
          unshelve epose proof (cv_unique _ _ _ _ _ _ H5 HA)...
          easy.
      * pose proof (cv_regular _ _ _ HCv) as [_ [_ Reg]].
        inversion Reg; subst.
        rewrite elim_empty_nat_set in H0'.
        eapply captures_var...

        intros y HyIn.
        rewrite AtomSetFacts.union_iff in HyIn.
        destruct HyIn...
        -- (** y is in t, if y isn't in ys, then x was in ys,
               and we've substituted away x --> t
               
               Now, as x wasn't in xs, 
               *)
            assert (captures (F ++ [(x, bind_typ U)] ++ E) xs x).
            {
              specialize (H1 x EQ). assumption.
            }

            (**
              we have that t <: xs
            *)
            inversion H5; subst; try notin_solve.
            binds_get H6; subst...
            inversion H12; subst...
            assert (ys0 = t). {
              assert (cv (empty ++ (F ++ [(x, bind_typ U)]) ++ E) U (cset_set t {}N)) as HA. {
                apply cv_weakening; simpl_env...
              }
              simpl_env in HA.
              unshelve epose proof (cv_unique _ _ _ _ _ _ HA H7) as HA'...
              inversion HA'...
            }
            subst...

            (** and in particular, E |- t <: xs, as t is bound in E *)
            assert (AtomSet.F.For_all (captures E xs) t). {
              intros s sInT.
              pose proof (cv_regular _ _ _ H0) as [HwfFx [? Hreg]].
              rewrite_env ((F ++ [(x, bind_typ U)]) ++ E) in HwfFx.
              eapply captures_subenv.
              apply HwfFx.
              simpl_env. apply H10. assumption.
              fsetdec.
            }
            rewrite_nil_concat.
            eapply captures_weakening...
            simpl_env...
        -- eapply H2 with (x0 := y) (zs := ys `remove` x)...
           all: fsetdec.
    + eapply captures_var...
      intros y ?.
      assert (y <> x) by notin_solve.
      destruct (AtomSet.F.mem y xs) eqn:EQ'; rewrite_set_facts_in EQ'.
      * constructor...
      * eapply H2 with (x0 := y) (zs := ys); trivial.
        eauto*.
Qed.

Lemma captures_through_env_subst_cb : forall F x U E ys z C,
  wf_env (F ++ [(x, bind_typ U)] ++ E) ->
  captures (F ++ [(x, bind_typ U)] ++ E) ys z ->
  z <> x ->
  x `notin` ys ->
  cv E U C ->
  captures (map (subst_cb x C) F ++ E) ys z.
Proof with eauto*.
  intros * Hwf HC HfreshZ HfreshYs Hcv.
  eapply captures_through_env_subst_set with (zs := singleton z)...
  + intros zz Hzzisz.
    assert (zz = z) by fsetdec; subst...
  + fsetdec.
Qed.

Lemma wf_typ_in_subst_cb_cv : forall U F E x C T,
  wf_env (F ++ [(x, bind_typ U)] ++ E) ->
  wf_typ_in (F ++ [(x, bind_typ U)] ++ E) T ->
  cv E U C ->
  wf_typ_in (map (subst_cb x C) F ++ E) (subst_ct x C T).
Proof with eauto*.
  intros * Hwf HwfT Hcv.
  pose proof (cv_regular _ _ _ Hcv) as [_ [_ _]].
  unfold wf_typ_in.
  erewrite dom_x_subst_away...
  eapply wf_typ_subst_cb...
  1, 2: simpl_env in *; apply wf_cset_extra...
  apply ok_from_wf_env...
  eapply wf_env_subst_cb...
Qed.

Lemma wf_pretyp_in_subst_cb_cv : forall U F E x C T,
  wf_env (F ++ [(x, bind_typ U)] ++ E) ->
  wf_pretyp_in (F ++ [(x, bind_typ U)] ++ E) T ->
  cv E U C ->
  wf_pretyp_in (map (subst_cb x C) F ++ E) (subst_cpt x C T).
Proof with eauto*.
  intros * Hwf HwfT Hcv.
  pose proof (cv_regular _ _ _ Hcv) as [_ [_ _]].
  unfold wf_pretyp_in.
  erewrite dom_x_subst_away...
  eapply wf_pretyp_subst_cb...
  1, 2: simpl_env in *; apply wf_cset_extra...
  apply ok_from_wf_env...
  eapply wf_env_subst_cb...
Qed.

Lemma wf_typ_subst_cb_cv : forall U G F E x C T Ap Am,
  wf_env (G ++ F ++ [(x, bind_typ U)] ++ E) ->
  wf_typ (G ++ F ++ [(x, bind_typ U)] ++ E) Ap Am T ->
  cv E U C ->
  (dom E `union` dom F) `subset` Ap ->
  (dom E `union` dom F) `subset` Am ->
  wf_typ (map (subst_cb x C) (G ++ F) ++ E) (Ap `remove` x) (Am `remove` x) (subst_ct x C T).
Proof with eauto*.
  intros * Hwf HwfT Hcv Hp Hm.
  pose proof (cv_regular _ _ _ Hcv) as [_ [_ ?]].
  eapply wf_typ_subst_cb; simpl_env...
  1, 2: simpl_env in *; apply wf_cset_extra...
  rewrite_env (map (subst_cb x C) (G ++ F) ++ E)...
  apply ok_from_wf_env...
  eapply wf_env_subst_cb...
  simpl_env in *...
Qed.

Lemma wf_pretyp_subst_cb_cv : forall U G F E x C T Ap Am,
  wf_env (G ++ F ++ [(x, bind_typ U)] ++ E) ->
  wf_pretyp (G ++ F ++ [(x, bind_typ U)] ++ E) Ap Am T ->
  cv E U C ->
  (dom E `union` dom F) `subset` Ap ->
  (dom E `union` dom F) `subset` Am ->
  wf_pretyp (map (subst_cb x C) (G ++ F) ++ E) (Ap `remove` x) (Am `remove` x) (subst_cpt x C T).
Proof with eauto*.
  intros * Hwf HwfT Hcv Hp Hm.
  pose proof (cv_regular _ _ _ Hcv) as [_ [_ _]].
  eapply wf_pretyp_subst_cb; simpl_env...
  1, 2: simpl_env in *; apply wf_cset_extra...
  rewrite_env (map (subst_cb x C) (G ++ F) ++ E)...
  apply ok_from_wf_env...
  eapply wf_env_subst_cb...
  simpl_env in *...
Qed.


==> anc/CFsub_Definitions.v <==
Require Export Metatheory.
Require Export CaptureSets.
Require Import Coq.Program.Wf.

Require Import Atom.

(* ********************************************************************** *)
(** * #<a name="syntax"></a># Syntax (pre-terms) *)

(** We use a locally nameless representation for Fsub, where bound
    variables are represented as natural numbers (de Bruijn indices)
    and free variables are represented as [atom]s.  The type [atom],
    defined in the [Atom] library, represents names: there are
    infinitely many atoms, equality is decidable on atoms, and it is
    possible to generate an atom fresh for any given finite set of
    atoms.

    We say that the definitions below define pre-types ([typ]) and
    pre-expressions ([exp]), collectively pre-terms, since the
    datatypes admit terms, such as [(typ_all typ_top (typ_bvar 3))],
    where indices are unbound.  A term is locally closed when it
    contains no unbound indices.

    Note that indices for bound type variables are distinct from
    indices for bound expression variables.  We make this explicit in
    the definitions below of the opening operations. *)
Inductive typ : Type :=
  (* C P *)
  | typ_capt : captureset -> pretyp -> typ
  (* X *)
  | typ_bvar : nat -> typ
  | typ_fvar : atom -> typ
with pretyp : Type :=
  | typ_top : pretyp
  | typ_arrow : typ -> typ -> pretyp
  | typ_all : typ -> typ -> pretyp
  .


Inductive exp : Type :=
  | exp_bvar : nat -> exp
  | exp_fvar : atom -> exp
  | exp_abs : typ -> exp -> exp
  | exp_app : exp -> exp -> exp
  | exp_tabs : typ -> exp -> exp
  | exp_tapp : exp -> typ -> exp
.

(** We declare the constructors for indices and variables to be
    coercions.  For example, if Coq sees a [nat] where it expects an
    [exp], it will implicitly insert an application of [exp_bvar];
    similar behavior happens for [atom]s.  Thus, we may write
    [(exp_abs typ_top (exp_app 0 x))] instead of [(exp_abs typ_top
    (exp_app (exp_bvar 0) (exp_fvar x)))]. *)

Coercion typ_bvar : nat >-> typ.
Coercion typ_fvar : atom >-> typ.
Coercion exp_bvar : nat >-> exp.
Coercion exp_fvar : atom >-> exp.
Coercion cset_bvar : nat >-> captureset.
Coercion cset_fvar : atom >-> captureset.

(* ********************************************************************** *)
(** * #<a name="open"></a># Opening terms *)

(** Opening replaces an index with a term.  This operation is required
    if we wish to work only with locally closed terms when going under
    binders (e.g., the typing rule for [exp_abs]).  It also
    corresponds to informal substitution for a bound variable, which
    occurs in the rule for beta reduction.

    We need to define three functions for opening due the syntax of
    Fsub, and we name them according to the following convention.
      - [tt]: Denotes an operation involving types appearing in types.
      - [te]: Denotes an operation involving types appearing in
        expressions.
      - [ee]: Denotes an operation involving expressions appearing in
        expressions.

    The notation used below for decidable equality on atoms and
    natural numbers (e.g., [K === J]) is defined in the [Metatheory]
    library.  The order of arguments to each "open" function is the
    same.  For example, [(open_tt_rec K U T)] can be read as
    "substitute [U] for index [K] in [T]."

    Note that we assume that [U] is locally closed (and similarly for
    the other opening functions).  This assumption simplifies the
    implementations of opening by letting us avoid shifting.  Since
    bound variables are indices, there is no need to rename variables
    to avoid capture.  Finally, we assume that these functions are
    initially called with index zero and that zero is the only unbound
    index in the term.  This eliminates the need to possibly subtract
    one in the case of indices. *)

Fixpoint open_tt_rec (K : nat) (U : typ) (T : typ)  {struct T} : typ :=
  match T with
  | typ_bvar J => if K === J then U else (typ_bvar J)
  | typ_fvar X => typ_fvar X
  | typ_capt C P => typ_capt C (open_tpt_rec K U P)
  end
with open_tpt_rec (K : nat) (U : typ) (T : pretyp)  {struct T} : pretyp :=
  match T with
  | typ_top => typ_top
  | typ_arrow T1 T2 => typ_arrow (open_tt_rec K U T1) (open_tt_rec K U T2)
  | typ_all T1 T2 => typ_all (open_tt_rec K U T1) (open_tt_rec (S K) U T2)
  end
.

Fixpoint open_te_rec (K : nat) (U : typ) (e : exp) {struct e} : exp :=
  match e with
  | exp_bvar i => exp_bvar i
  | exp_fvar x => exp_fvar x
  | exp_abs V e1 => exp_abs  (open_tt_rec K U V)  (open_te_rec K U e1)
  | exp_app e1 e2 => exp_app  (open_te_rec K U e1) (open_te_rec K U e2)
  | exp_tabs V e1 => exp_tabs (open_tt_rec K U V)  (open_te_rec (S K) U e1)
  | exp_tapp e1 V => exp_tapp (open_te_rec K U e1) (open_tt_rec K U V)
  end.

Fixpoint open_ct_rec (k : nat) (c : captureset) (T : typ)  {struct T} : typ :=
  match T with
  | typ_bvar i => typ_bvar i
  | typ_fvar x => typ_fvar x
  | typ_capt C P => typ_capt (open_cset k c C) (open_cpt_rec k c P)
  end
with open_cpt_rec (k : nat) (c : captureset) (T : pretyp)  {struct T} : pretyp :=
  match T with
  | typ_top => typ_top
  | typ_arrow T1 T2 => typ_arrow (open_ct_rec k c T1) (open_ct_rec (S k) c T2)
  | typ_all T1 T2 => typ_all (open_ct_rec k c T1) (open_ct_rec k c T2)
  end.

Fixpoint open_ee_rec (k : nat) (f : exp) (c : captureset) (e : exp)  {struct e} : exp :=
  match e with
  | exp_bvar i => if k === i then f else (exp_bvar i)
  | exp_fvar x => exp_fvar x
  | exp_abs t e1 => exp_abs (open_ct_rec k c t) (open_ee_rec (S k) f c e1)
  | exp_app e1 e2 => exp_app (open_ee_rec k f c e1) (open_ee_rec k f c e2)
  | exp_tabs t e1 => exp_tabs (open_ct_rec k c t) (open_ee_rec k f c e1)
  | exp_tapp e1 t => exp_tapp (open_ee_rec k f c e1) (open_ct_rec k c t)
  end.


(** Many common applications of opening replace index zero with an
    expression or variable.  The following definitions provide
    convenient shorthands for such uses.  Note that the order of
    arguments is switched relative to the definitions above.  For
    example, [(open_tt T X)] can be read as "substitute the variable
    [X] for index [0] in [T]" and "open [T] with the variable [X]."
    Recall that the coercions above let us write [X] in place of
    [(typ_fvar X)], assuming that [X] is an [atom]. *)

Definition open_tt T U := open_tt_rec 0 U T.
Definition open_tpt T U := open_tpt_rec 0 U T.
Definition open_te e U := open_te_rec 0 U e.
Definition open_ee e1 e2 c := open_ee_rec 0 e2 c e1.
Definition open_ct T c := open_ct_rec 0 c T.
Definition open_cpt T c := open_cpt_rec 0 c T.

(* ********************************************************************** *)
(** * #<a name="lc"></a># Local closure *)

(** Recall that [typ] and [exp] define pre-terms; these datatypes
    admit terms that contain unbound indices.  A term is locally
    closed, or syntactically well-formed, when no indices appearing in
    it are unbound.  The proposition [(type T)] holds when a type [T]
    is locally closed, and [(expr e)] holds when an expression [e] is
    locally closed.

    The inductive definitions below formalize local closure such that
    the resulting induction principles serve as structural induction
    principles over (locally closed) types and (locally closed)
    expressions.  In particular, unlike the situation with pre-terms,
    there are no cases for indices.  Thus, these induction principles
    correspond more closely to informal practice than the ones arising
    from the definitions of pre-terms.

    The interesting cases in the inductive definitions below are those
    that involve binding constructs, e.g., [typ_all].  Intuitively, to
    check if the pre-term [(typ_all T1 T2)] is locally closed we much
    check that [T1] is locally closed, and that [T2] is locally closed
    when opened with a variable.  However, there is a choice as to how
    many variables to quantify over.  One possibility is to quantify
    over only one variable ("existential" quantification), as in
<<
  type_all : forall X T1 T2,
      type T1 ->
      type (open_tt T2 X) ->
      type (typ_all T1 T2)
>>  or we could quantify over as many variables as possible ("universal"
    quantification), as in
<<
  type_all : forall T1 T2,
      type T1 ->
      (forall X : atom, type (open_tt T2 X)) ->
      type (typ_all T1 T2)
>>  It is possible to show that the resulting relations are equivalent.
    The former makes it easy to build derivations, while the latter
    provides a strong induction principle.  McKinna and Pollack used
    both forms of this relation in their work on formalizing Pure Type
    Systems.

    We take a different approach here and use "cofinite
    quantification": we quantify over all but finitely many variables.
    This approach provides a convenient middle ground: we can build
    derivations reasonably easily and get reasonably strong induction
    principles.  With some work, one can show that the definitions
    below are equivalent to ones that use existential, and hence also
    universal, quantification. *)

Inductive capt : captureset -> Prop :=
  | capt_universal : capt cset_universal
  | capt_capturing : forall xs, capt (cset_set xs {}N)
  .

Inductive type : typ -> Prop :=
  | type_var : forall X,
      type (typ_fvar X)
  | type_capt : forall C P,
      capt C ->
      pretype P ->
      type (typ_capt C P)
with pretype : pretyp -> Prop :=
  | type_top : pretype typ_top
  | type_arrow : forall L T1 T2,
    type T1 ->
    (forall X : atom, X `notin` L -> type (open_ct T2 (cset_fvar X))) ->
    pretype (typ_arrow T1 T2)
  | type_all : forall L T1 T2,
    type T1 ->
    (forall X : atom, X `notin` L -> type (open_tt T2 X)) ->
    pretype (typ_all T1 T2)
.

Inductive expr : exp -> Prop :=
  | expr_var : forall x,
      expr (exp_fvar x)
  | expr_abs : forall L T e1,
      type T ->
      (forall x : atom, x `notin` L -> expr (open_ee e1 x x)) ->
      expr (exp_abs T e1)
  | expr_app : forall e1 e2,
      expr e1 ->
      expr e2 ->
      expr (exp_app e1 e2)
  | expr_tabs : forall L T e1,
      type T ->
      (forall X : atom, X `notin` L -> expr (open_te e1 X)) ->
      expr (exp_tabs T e1)
  | expr_tapp : forall e1 V,
      expr e1 ->
      type V ->
      expr (exp_tapp e1 V)
.


(* ********************************************************************** *)
(** * #<a name="env"></a># Environments *)

(** In our presentation of System F with subtyping, we use a single
    environment for both typing and subtyping assumptions.  We
    formalize environments by representing them as association lists
    (lists of pairs of keys and values) whose keys are atoms.

    The [Metatheory] and [Environment] libraries provide functions,
    predicates, tactics, notations and lemmas that simplify working
    with environments.  The [Environment] library treats environments
    as lists of type [list (atom * A)].

    Since environments map [atom]s, the type [A] should encode whether
    a particular binding is a typing or subtyping assumption.  Thus,
    we instantiate [A] with the type [binding], defined below. *)

Inductive binding : Type :=
  | bind_sub : typ -> binding
  | bind_typ : typ -> binding.

(** A binding [(X, bind_sub T)] records that a type variable [X] is a
    subtype of [T], and a binding [(x, bind_typ U)] records that an
    expression variable [x] has type [U].

    We define an abbreviation [env] for the type of environments, and
    an abbreviation [empty] for the empty environment.

    Note: Each instance of [Notation] below defines an abbreviation
    since the left-hand side consists of a single identifier that is
    not in quotes.  These abbreviations are used for both parsing (the
    left-hand side is equivalent to the right-hand side in all
    contexts) and printing (the right-hand side is pretty-printed as
    the left-hand side).  Since [nil] is normally a polymorphic
    constructor whose type argument is implicit, we prefix the name
    with "[@]" to signal to Coq that we are going to supply arguments
    to [nil] explicitly. *)

Notation env := (list (atom * binding)).
Notation empty := (@nil (atom * binding)).

(** We also define a notation that makes it convenient to write one
    element lists.  This notation is useful because of our convention
    for building environments; see the examples below. *)

Notation "[ x ]" := (x :: nil).

(** #<b>#Examples:#</b># We use a convention where environments are
    never built using a cons operation [((x, a) :: E)] where [E] is
    non-[nil].  This makes the shape of environments more uniform and
    saves us from excessive fiddling with the shapes of environments.
    For example, Coq's tactics sometimes distinguish between consing
    on a new binding and prepending a one element list, even though
    the two operations are convertible with each other.

    Consider the following environments written in informal notation.
<<
  1. (empty environment)
  2. x : T
  3. x : T, Y <: S
  4. E, x : T, F
>>  In the third example, we have an environment that binds an
    expression variable [x] to [T] and a type variable [Y] to [S].
    In Coq, we would write these environments as follows.
<<
  1. empty
  2. [(x, bind_typ T)]
  3. [(Y, bind_sub S)] ++ [(x, bind_typ T)]
  4. F ++ [(x, bind_typ T)] ++ E
>> The symbol "[++]" denotes list concatenation and associates to the
    right.  (That notation is defined in Coq's [List] library.)  Note
    that in Coq, environments grow on the left, since that is where
    the head of a list is. *)


(* ********************************************************************** *)
(** * #<a name="wf"></a># Well-formedness *)

(** A type [T] is well-formed with respect to an environment [E],
    denoted [(wf_typ E T)], when [T] is locally-closed and its free
    variables are bound in [E].  We need this relation in order to
    restrict the subtyping and typing relations, defined below, to
    contain only well-formed types.  (This relation is missing in the
    original statement of the POPLmark Challenge.)

    Note: It is tempting to define the premise of [wf_typ_var] as [(X
    `in` dom E)], since that makes the rule easier to apply (no need
    to guess an instantiation for [U]).  Unfortunately, this is
    incorrect.  We need to check that [X] is bound as a type-variable,
    not an expression-variable; [(dom E)] does not distinguish between
    the two kinds of bindings. *)

(** For our current calculus, we disallow type variables from showing up in capture
  sets -- only term variables are allowed. *)
Definition allbound_typ (E : env) (X : atoms) : Prop :=
  forall x, AtomSet.F.In x X -> exists T, binds x (bind_typ T) E.

Inductive wf_cset : env -> atoms -> captureset -> Prop :=
  | wf_universal_cset : forall E A,
    wf_cset E A cset_universal
  | wf_concrete_cset : forall E A fvars,
    allbound_typ E fvars ->
    AtomSet.F.Subset fvars A ->
    wf_cset E A (cset_set fvars {}N)
.

Definition wf_cset_in (E : env) (C : captureset) : Prop :=
  wf_cset E (dom E) C.

(* Wellformedness of types where locally bound variables are only
   allowed in positive positions. *)
Inductive wf_typ : env -> atoms -> atoms -> typ -> Prop :=
  | wf_typ_var : forall U E Ap Am (X : atom),
      binds X (bind_sub U) E ->
      wf_typ E Ap Am (typ_fvar X)
  | wf_typ_capt : forall E Ap Am C P,
      wf_cset E Ap C ->
      wf_pretyp E Ap Am P ->
      wf_typ E Ap Am (typ_capt C P)
with wf_pretyp : env -> atoms -> atoms -> pretyp -> Prop :=
  | wf_typ_top : forall E Ap Am,
      wf_pretyp E Ap Am typ_top
  | wf_typ_arrow : forall L E Ap Am T1 T2,
      wf_typ E Am Ap T1 ->
      (forall X : atom, X `notin` L ->
        wf_typ ([(X, bind_typ T1)] ++ E) (Ap `union` singleton X) Am (open_ct T2 X)) ->
      wf_pretyp E Ap Am (typ_arrow T1 T2)
  | wf_typ_all : forall L E Ap Am T1 T2,
      wf_typ E Am Ap T1 ->
      (forall X : atom, X `notin` L ->
      wf_typ ([(X, bind_sub T1)] ++ E) Ap Am (open_tt T2 X)) ->
      wf_pretyp E Ap Am (typ_all T1 T2)
.

Definition wf_typ_in (E : env) (T : typ) : Prop :=
  wf_typ E (dom E) (dom E) T.

Definition wf_pretyp_in (E : env) (U : pretyp) : Prop :=
  wf_pretyp E (dom E) (dom E) U.

Hint Unfold wf_typ_in : core.
Hint Unfold wf_pretyp_in : core.

(** An environment E is well-formed, denoted [(wf_env E)], if each
    atom is bound at most at once and if each binding is to a
    well-formed type.  This is a stronger relation than the [ok]
    relation defined in the [Environment] library.  We need this
    relation in order to restrict the subtyping and typing relations,
    defined below, to contain only well-formed environments.  (This
    relation is missing in the original statement of the POPLmark
    Challenge.)  *)

Inductive wf_env : env -> Prop :=
  | wf_env_empty :
      wf_env empty
  | wf_env_sub : forall (E : env) (X : atom) (T : typ),
      wf_env E ->
      wf_typ_in E T ->
      X `notin` dom E ->
      wf_env ([(X, bind_sub T)] ++ E)
  | wf_env_typ : forall (E : env) (x : atom) (T : typ),
      wf_env E ->
      wf_typ_in E T ->
      x `notin` dom E ->
      wf_env ([(x, bind_typ T)] ++ E).

(** Dealing with cv -- as a fixpoint is problematic. *)
Inductive cv : env -> typ -> captureset -> Prop :=
  (** Looking up in the environment; we ask that T is wf in the environment
      and that the environment is well formed so lookup is well defined. *)
  | cv_typ_var : forall (X : atom) T E CT,
    binds X (bind_sub T) E ->
    wf_env E ->
    cv E T CT ->
    cv E (typ_fvar X) CT
  | cv_typ_capt : forall E C P,
    wf_env E ->
    wf_pretyp_in E P ->
    wf_cset_in E C ->
    cv E (typ_capt C P) C.

(* ********************************************************************** *)
(** * #<a name="sub"></a># Subtyping *)


Inductive captures : env -> atoms -> atom -> Prop :=
  (* xs captures x if it includes it verbatim *)
  | captures_in : forall E x xs,
      x `in` xs ->
      captures E xs x
  (* xs captures x if it includes its capture set (cv) *)
  | captures_var : forall E T x xs ys,
      binds x (bind_typ T) E ->
      cv E T (cset_set ys {}N) ->
      AtomSet.F.For_all (captures E xs) ys ->
      captures E xs x
.

Inductive subcapt : env -> captureset -> captureset -> Prop :=
  | subcapt_universal : forall E C,
      wf_cset_in E C ->
      subcapt E C cset_universal
  | subcapt_set : forall E xs ys,
      wf_cset_in E (cset_set xs {}N) ->
      wf_cset_in E (cset_set ys {}N) ->
      AtomSet.F.For_all (captures E ys) xs ->
      subcapt E (cset_set xs {}N) (cset_set ys {}N)
.


(** The definition of subtyping is straightforward.  It uses the
    [binds] relation from the [Environment] library (in the
    [sub_trans_tvar] case) and cofinite quantification (in the
    [sub_all] case). *)

Inductive sub : env -> typ -> typ -> Prop :=

  (* Instead of having rules for refl and trans, the original Fsub calculus special cases
     those rules to type variables. Refl and Trans are then defined externally in sub_reflexivity
     and sub_transitivity. *)
  | sub_refl_tvar : forall E X,
      wf_env E ->
      wf_typ_in E (typ_fvar X) ->
      sub E (typ_fvar X) (typ_fvar X)

  | sub_trans_tvar : forall U E T X,
      binds X (bind_sub U) E ->
      sub E U T ->
      sub E (typ_fvar X) T

  | sub_capt : forall E C1 C2 P1 P2,
      subcapt E C1 C2 ->
      sub_pre E P1 P2 ->
      sub E (typ_capt C1 P1) (typ_capt C2 P2)

with sub_pre : env -> pretyp -> pretyp -> Prop :=
  (*
      cv(S, E) = {}
      -------------
      E ⊢ S <: ⊤
  *)
  | sub_top : forall E S,
      wf_env E ->
      wf_pretyp_in E S ->
      sub_pre E S typ_top

  (*
      E ⊢ T₁ <: S₁    E, x: T₁ ⊢ S₂ <: T₂
      ------------------------------------
          E ⊢ ∀(x: S₁)S₂ <: ∀(x: T₁)T₂

      New: Here we open S2 and T2 with x
  *)
  | sub_arrow : forall L E S1 S2 T1 T2,
      sub E T1 S1 ->
      wf_typ_in E T1 ->
      wf_typ_in E S1 ->
      (forall x : atom, x `notin` L ->
          wf_typ ([(x, bind_typ T1)] ++ E) (dom E `union` singleton x) (dom E) (open_ct T2 x)) ->
      (forall x : atom, x `notin` L ->
          wf_typ ([(x, bind_typ S1)] ++ E) (dom E `union` singleton x) (dom E) (open_ct S2 x)) ->
      (forall x : atom, x `notin` L ->
          sub ([(x, bind_typ T1)] ++ E) (open_ct S2 x) (open_ct T2 x)) ->
      sub_pre E (typ_arrow S1 S2) (typ_arrow T1 T2)

  (*
      E ⊢ T₁ <: S₁    E, X<:T₁ ⊢ S₂ <: T₂
      ------------------------------------
        E ⊢ ∀[X<:S₁]S₂ <: ∀[X<:T₁]T₂
  *)
  | sub_all : forall L E S1 S2 T1 T2,
      sub E T1 S1 ->
      wf_typ_in E T1 ->
      wf_typ_in E S1 ->
      (forall X : atom, X `notin` L ->
          wf_typ ([(X, bind_sub T1)] ++ E) (dom E) (dom E) (open_tt T2 X)) ->
      (forall X : atom, X `notin` L ->
          wf_typ ([(X, bind_sub S1)] ++ E) (dom E) (dom E) (open_tt S2 X)) ->
      (forall X : atom, X `notin` L ->
          sub ([(X, bind_sub T1)] ++ E) (open_tt S2 X) (open_tt T2 X)) ->
      sub_pre E (typ_all S1 S2) (typ_all T1 T2)
.


(* ********************************************************************** *)
(** * #<a name="typing_doc"></a># Typing *)

(** The definition of "fv" used in typing jdmgnts*)
Fixpoint free_for_cv (e : exp) : captureset :=
match e with
  | exp_bvar i => {}C
  | exp_fvar x => (cset_fvar x)
  | exp_abs t e1 => (free_for_cv e1)
  | exp_app e1 e2 => (cset_union (free_for_cv e1) (free_for_cv e2))
  | exp_tabs t e1 => (free_for_cv e1)
  | exp_tapp e1 t => (free_for_cv e1)
  end.

Inductive typing : env -> exp -> typ -> Prop :=
  | typing_var_tvar : forall E x X,
      wf_env E ->
      binds x (bind_typ (typ_fvar X)) E ->
      typing E (exp_fvar x) (typ_fvar X)
  | typing_var : forall E x C P,
      wf_env E ->
      binds x (bind_typ (typ_capt C P)) E ->
      typing E (exp_fvar x) (typ_capt x P)
  | typing_abs : forall L E V e1 T1,
      wf_typ_in E V ->
      (forall x : atom, x `notin` L ->
          wf_typ ([(x, bind_typ V)] ++ E) (dom E `union` singleton x) (dom E) (open_ct T1 x)) ->
      (forall x : atom, x `notin` L ->
        typing ([(x, bind_typ V)] ++ E) (open_ee e1 x x) (open_ct T1 x)) ->
      typing E (exp_abs V e1) (typ_capt (free_for_cv e1) (typ_arrow V T1))
  | typing_app : forall T1 E e1 e2 T2 Cf Cv' T1',
      typing E e1 (typ_capt Cf (typ_arrow T1 T2)) ->
      typing E e2 T1' ->
      sub E T1' T1 ->
      cv E T1' Cv' ->
      typing E (exp_app e1 e2) (open_ct T2 Cv')
  | typing_tabs : forall L E V e1 T1,
      wf_typ_in E V ->
      (forall x : atom, x `notin` L ->
        wf_typ ([(x, bind_sub V)] ++ E) (dom E) (dom E) (open_tt T1 x)) ->
      (forall X : atom, X `notin` L ->
        typing ([(X, bind_sub V)] ++ E) (open_te e1 X) (open_tt T1 X)) ->
      typing E (exp_tabs V e1) (typ_capt (free_for_cv e1) (typ_all V T1))
  | typing_tapp : forall T1 E e1 T T2 C,
      typing E e1 (typ_capt C (typ_all T1 T2)) ->
      sub E T T1 ->
      typing E (exp_tapp e1 T) (open_tt T2 T)
  | typing_sub : forall S E e T,
      typing E e S ->
      sub E S T ->
      typing E e T
.


(* ********************************************************************** *)
(** * #<a name="values"></a># Values *)

Inductive value : exp -> Prop :=
  | value_abs : forall T e1,
      expr (exp_abs T e1) ->
      value (exp_abs T e1)
  | value_tabs : forall T e1,
      expr (exp_tabs T e1) ->
      value (exp_tabs T e1)
.


(* ********************************************************************** *)
(** * #<a name="reduction"></a># Reduction *)

Inductive red : exp -> exp -> Prop :=
  | red_app_1 : forall e1 e1' e2,
      expr e2 ->
      red e1 e1' ->
      red (exp_app e1 e2) (exp_app e1' e2)
  | red_app_2 : forall e1 e2 e2',
      value e1 ->
      red e2 e2' ->
      red (exp_app e1 e2) (exp_app e1 e2')
  | red_tapp : forall e1 e1' V,
      type V ->
      red e1 e1' ->
      red (exp_tapp e1 V) (exp_tapp e1' V)
  | red_abs : forall T e1 v2,
      expr (exp_abs T e1) ->
      value v2 ->
      red (exp_app (exp_abs T e1) v2)
        (** is this the right reduction semantics? *)
        (open_ee e1 v2 (free_for_cv v2))
  | red_tabs : forall T1 e1 T2,
      expr (exp_tabs T1 e1) ->
      type T2 ->
      red (exp_tapp (exp_tabs T1 e1) T2) (open_te e1 T2)
.


(* ********************************************************************** *)
(** * #<a name="auto"></a># Automation *)

(** We declare most constructors as [Hint]s to be used by the [auto]
    and [eauto] tactics.  We exclude constructors from the subtyping
    and typing relations that use cofinite quantification.  It is
    unlikely that [eauto] will find an instantiation for the finite
    set [L], and in those cases, [eauto] can take some time to fail.
    (A priori, this is not obvious.  In practice, one adds as hints
    all constructors and then later removes some constructors when
    they cause proof search to take too long.) *)

Hint Constructors type pretype expr capt wf_typ wf_pretyp wf_env value red cv sub captures subcapt typing wf_cset : core.
Hint Resolve sub_top sub_refl_tvar sub_arrow : core.
Hint Resolve typing_var_tvar typing_var typing_app typing_tapp typing_sub : core.
Hint Unfold wf_typ_in wf_pretyp_in wf_cset_in allbound_typ : core.


==> anc/CFsub_Examples.v <==
Require Import Coq.Program.Equality.
Require Import CFsub_Soundness.
Require Import CFsub_CvFacts.

Inductive subcapt' : env -> captureset -> captureset -> Prop :=
  | subcapt__universal : forall E C,
      wf_cset_in E C ->
      subcapt' E C cset_universal
  | subcapt__in : forall E x xs,
      wf_cset_in E (cset_set (singleton x) {}N) ->
      wf_cset_in E (cset_set xs {}N) ->
      x `in` xs ->
      subcapt' E (cset_set (singleton x) {}N) (cset_set xs {}N)
  | subcapt__var : forall E x T C D,
      binds x (bind_typ T) E ->
      cv E T C ->
      subcapt' E C D ->
      subcapt' E (cset_set (singleton x) {}N) D
  | subcapt__set : forall E xs D,
      wf_cset_in E (cset_set xs {}N) ->
      wf_cset_in E D ->
      AtomSet.F.For_all (fun x => subcapt' E (cset_set (singleton x) {}N) D) xs ->
      subcapt' E (cset_set xs {}N) D
.

Lemma subcapt__regular : forall E C D,
  subcapt' E C D ->
  wf_cset_in E C /\ wf_cset_in E D.
Proof with eauto*.
  intros* H.
  induction H; subst...
  split...
  constructor.
  2: {
    apply binds_In in H...
  }
  intros y yInX.
  rewrite AtomSetFacts.singleton_iff in yInX; subst...
Qed.

Lemma subcapt_equivalence : forall E C D,
  subcapt' E C D <-> subcapt E C D.
Proof with eauto.
  intros.
  split.
  { intro Hsc.
    destruct C eqn:EQ__C. {
      inversion Hsc; subst.
      constructor.
      constructor.
    }
    destruct D eqn:EQ__D. {
      constructor.
      apply subcapt__regular in Hsc; eauto*.
    }
    apply subcapt__regular in Hsc as P.
    destruct P as (Reg1 & Reg2).
    inversion Reg1; subst.
    inversion Reg2; subst.
    constructor...
    unfold AtomSet.F.For_all.
    dependent induction Hsc.
    - intros y yInX.
      rewrite AtomSetFacts.singleton_iff in yInX; subst...
    - intros y yInX.
      rewrite AtomSetFacts.singleton_iff in yInX; symmetry in yInX; subst.
      destruct C. {
        inversion Hsc.
      }
      apply cv_regular in H0 as P.
      destruct P as (_ & _ & Reg3).
      inversion Reg3; subst.
      eapply captures_var.
      + apply H.
      + apply H0.
      + unfold AtomSet.F.For_all.
        apply IHHsc...
    - intros x xIn.
      eapply H2 with (x := x) (t := (singleton x))...
      3: fsetdec.
      2: {
        unfold allbound_typ in *...
        intros x0 x0InX.
        rewrite AtomSetFacts.singleton_iff in x0InX; symmetry in x0InX; subst...
      }
      {
        constructor. {
          unfold allbound_typ in *...
          intros x0 x0InX.
          rewrite AtomSetFacts.singleton_iff in x0InX; symmetry in x0InX; subst...
        }
        fsetdec.
      }
  }
  { intro Hsc.
    destruct C eqn:EQ__C. {
      inversion Hsc; subst.
      constructor.
      constructor.
    }
    destruct D eqn:EQ__D. {
      constructor.
      apply subcapt_regular in Hsc; eauto*.
    }
    apply subcapt_regular in Hsc as P.
    destruct P as (Reg1 & Reg2).
    inversion Reg1; subst.
    inversion Reg2; subst.
    inversion Hsc; subst.
    apply subcapt__set...
    unfold AtomSet.F.For_all in *.
    intros x xIn.
    specialize (H8 x xIn).
    clear xIn.
    dependent induction H8. {
      apply subcapt__in...
      constructor.
      2: fsetdec.
      intros y yInX.
      rewrite AtomSetFacts.singleton_iff in yInX; subst...
    }
    eapply subcapt__var...
    constructor...
    unfold AtomSet.F.For_all in *.
    intros y yIn.
    apply H8...
  }
Qed.

Check (exp_abs (typ_capt cset_universal typ_top) 0).
Check (typ_arrow (typ_capt cset_universal typ_top)
                 (typ_capt (cset_set {} (NatSet.F.singleton 0)) typ_top)).

Ltac hint := trivial.
Ltac hint ::=
  eauto.
Ltac fnset_mem_dec :=
  symmetry; rewrite <- NatSetFacts.mem_iff; fsetdec.

Set Nested Proofs Allowed.
Lemma cset_eq_injectivity : forall a1 a2 n1 n2,
    a1 = a2 ->
    n1 = n2 ->
    cset_set a1 n1 = cset_set a2 n2.
Proof.
  intros *. intros EqA EqN.
  rewrite EqA.
  rewrite EqN.
  trivial.
Qed.

Ltac cset_eq_dec :=
  apply cset_eq_injectivity; [try fsetdec | try fnsetdec].

Ltac replace_if_cond_with0 val :=
  match goal with
  | _ :_ |- context[if ?c then _ else _] =>
    replace c with val
  end.

Ltac replace_if_cond_with_by val tac :=
  match goal with
  | _ :_ |- context[if ?c then _ else _] =>
    replace c with val by tac
  end.

Tactic Notation "replace_if_cond_with" constr(tm) :=
  replace_if_cond_with0 tm.

Tactic Notation "replace_if_cond_with" constr(tm) "by" tactic(tac) :=
  replace_if_cond_with_by tm tac.

Ltac replace_if_cond_with_left :=
  let e := fresh "e" in
  let Eq := fresh "Eq" in
  let P := fresh "P" in
  match goal with
  |- context[if ?c then _ else _] =>
  assert (exists v, c = left v) as Eq; [
    destruct c as [P | P];
    (contradiction ||
     inversion P;
     eexists;
     reflexivity) |
    destruct Eq as [e Eq];
    rewrite Eq;
    clear Eq;
    clear e
  ]
  end.

Ltac simpl_hammer :=
  repeat (unfold open_tt, open_tpt, open_te, open_ee, open_ct, open_cpt, open_cset,
          binds
          ; simpl).

(* Ltac clear_frees := *)
(*   repeat match goal with *)
(*          | H : _ `notin` _ |- _ => *)
(*            clear H *)
(*          end. *)

(* Hint Extern 10 (AtomSet.F.Subset _ _) => *)
(* idtac "go fsetdec go" ; *)
(* (* NOTE: "free" hypothesis are unlikely to help with subsets and they can cause fsetdec to hang *) *)
(* try solve [clear_frees; simpl_env in *; fsetdec] *)
(* : core. *)

Fixpoint dom_typ (E : list (atom * binding)) : atoms :=
  match E with
  | nil => AtomSet.F.empty
  | (x, bind_typ _) :: E' => AtomSet.F.union (singleton x) (dom_typ E')
  | (x, bind_sub _) :: E' => (dom_typ E')
  end.

Ltac prepare_for_fsetdec ::=
  clear_frees; simpl_env in *; simpl dom_typ in *.

Lemma dom_typ_subsets_dom : forall E,
  AtomSet.F.Subset (dom_typ E) (dom E).
Proof.
  induction E.
  - simpl_hammer; fsetdec.
  - simpl_hammer.
    destruct a as [a b].
    destruct b; fsetdec.
Qed.

Lemma allbound_typ_if : forall E A,
  ok E ->
  AtomSet.F.Subset A (dom_typ E) ->
  allbound_typ E A.
Proof.
  intros.
  unfold allbound_typ.
  generalize dependent A.
  induction E; intros.
  - simpl dom_typ in *.
    assert (x `in` {}) by fsetdec.
    rewrite AtomSetFacts.empty_iff in H2.
    contradiction.
  - simpl dom_typ in *.
    destruct a.
    destruct b.
    + simpl_hammer.
      destruct (x == a).
      * exfalso.
        inversion H; subst.
        pose proof (dom_typ_subsets_dom E).
        assert (a `in` dom E) as P by fsetdec.
        apply (H6 P).
      * inversion H; subst.
        apply IHE with (A := A); trivial.
    + simpl_hammer.
      destruct (x == a).
      * eauto.
      * inversion H; subst.
        assert (x `in` dom_typ E) by fsetdec.
        apply IHE with (A := dom_typ E); eauto.
Qed.

Lemma mono_id_types : forall E,
  wf_env E ->
  typing E
         (exp_abs (typ_capt cset_universal typ_top) 0)
         (typ_capt {}C
                   (typ_arrow (typ_capt cset_universal typ_top)
                              (typ_capt (cset_set {} (NatSet.F.singleton 0)) typ_top)))
.
Proof with eauto.
  intros.
  pick fresh x and apply typing_abs...
  - simpl_hammer.
    (* Also works, but does too much: *)
    (* compute. *)
    replace_if_cond_with true by fnset_mem_dec.
    set (c := (cset_set _ _)).
    replace c with (cset_fvar x) by cset_eq_dec.
    apply wf_typ_capt...
    eapply wf_concrete_cset...
    apply allbound_typ_if...
  - simpl_hammer.
    replace_if_cond_with true by fnset_mem_dec.
    replace (cset_set (singleton x `union` {})
                      (NatSet.F.union {}N (NatSet.F.remove 0 (NatSet.F.singleton 0))))
      with (cset_fvar x)
      by cset_eq_dec.
    apply typing_var with (C := cset_universal).
    + econstructor...
    + simpl_hammer.
      replace_if_cond_with_left...
Qed.

Lemma id_types : forall E,
  wf_env E ->
  typing E
         (exp_tabs (typ_capt cset_universal typ_top)
                   (exp_abs (typ_capt cset_universal typ_top)
                            0))
         (typ_capt {}C
                   (typ_all (typ_capt cset_universal typ_top)
                            (typ_capt {}C
                                      (typ_arrow (typ_capt cset_universal typ_top)
                                                 (typ_capt (cset_set {} (NatSet.F.singleton 0))
                                                           typ_top)))))
.
Proof with eauto.
  intros.
  pick fresh X and apply typing_tabs...
  - simpl_hammer.
    apply wf_typ_capt... {
      eapply wf_concrete_cset...
      apply allbound_typ_if...
    }
    (* just copied from above... *)
    pick fresh x and apply wf_typ_arrow...
    simpl_hammer.
    replace_if_cond_with true by fnset_mem_dec.
    replace (cset_set (singleton x `union` {})
                      (NatSet.F.union {}N (NatSet.F.remove 0 (NatSet.F.singleton 0))))
      with (cset_fvar x)
      by cset_eq_dec.
    apply wf_typ_capt...
    eapply wf_concrete_cset...
    apply allbound_typ_if...
  - simpl_hammer.
    apply mono_id_types.
    econstructor...
Qed.

Lemma id_app_types : forall x,
  typing [(x, (bind_typ (typ_capt {}C typ_top)))]
         (exp_app (exp_tapp (exp_tabs (typ_capt cset_universal typ_top)
                             (exp_abs (typ_capt cset_universal typ_top)
                                      0))
                            (typ_capt {}C typ_top))
                  x)
         (typ_capt x typ_top)
.
Proof with eauto using allbound_typ_if.
  intros.
  assert (wf_env [(x, (bind_typ (typ_capt {}C typ_top)))]). {
    constructor...
    constructor...
    constructor...
  }
  epose (T1 := (open_ct _ _)).
  replace (typ_capt x typ_top) with T1.
  unfold T1.
  eapply typing_app.
  - epose (T2 := (open_tt _ _)).
    replace (typ_capt _ (typ_arrow _ _)) with T2; unfold T2.
    eapply typing_tapp.
    + apply id_types...
    + econstructor...
      constructor...
      autounfold.
      constructor...
    + reflexivity.
  - apply typing_var with (C := {}C)...
  - simpl_hammer.
    constructor...
    constructor...
    autounfold.
    constructor...
  - constructor...
    autounfold; constructor...
  - cbn in T1.
    subst T1.
    f_equal.
    cbv [open_cset cset_references_bvar_dec].
    replace_if_cond_with true.
    2: {
      match goal with
      | |- true = _ => symmetry
      | |- false = _ => symmetry
      | |- _ => idtac
      end.
      match goal with
      | |- NatSet.F.mem _ _ = true => rewrite <- NatSetFacts.mem_iff; fnsetdec
      | |- NatSet.F.mem _ _ = false => rewrite <- NatSetFacts.not_mem_iff; fnset_mem_dec
      end.
    }
    cbn.
    cset_eq_dec.
Qed.

Definition CF_List (c : captureset) (t : typ) :=
  (typ_capt
     c
     (typ_all
        (typ_capt cset_universal typ_top)
        (typ_capt
           c
           (typ_arrow
              (typ_capt
                 {}C
                 (typ_arrow
                    t
                    (typ_capt
                       {}C
                       (typ_arrow 0 0))))
              (typ_capt
                 {}C
                 (typ_arrow 0 0))))))
.

Definition CF_empty :=
  (exp_tabs
     (typ_capt cset_universal typ_top)
     (exp_tabs
      (typ_capt cset_universal typ_top)
      (exp_abs
         (typ_capt
            {}C
            (typ_arrow
               1
               (typ_capt
                  {}C
                  (typ_arrow 0 0))))
         (exp_abs 0 0)))).

Definition CF_cons :=
  (** forall T <: {*} Top,*)
  (exp_tabs
     (typ_capt cset_universal typ_top)
     (exp_abs
        (** lst : {*} List [T] *)
        (CF_List cset_universal
                 (typ_bvar 1)) (* NOTE: List itself has a type binder, so we put 0+1 *)
        (exp_abs
          (* e : T *)
          (typ_bvar 0)
          (** body of List *)
          (exp_tabs
            (** forall A*)
            (typ_capt cset_universal typ_top)
            (exp_abs
              (* f : T, A -> A *)
              (typ_capt
                  {}C
                  (typ_arrow
                    1
                    (typ_capt
                        {}C
                        (typ_arrow (typ_bvar 0)
                                   (typ_bvar 0)))))
              (exp_abs
                (* start : A*)
                (typ_bvar 0)
                (* (f e (lst f start)) *)
                (exp_app
                  (* (f e) *)
                  (exp_app (exp_bvar 1) (exp_bvar 2))
                  (exp_app
                    (* (lst f) *)
                     (exp_app
                        (exp_tapp (exp_bvar 3) (typ_bvar 0))
                        (exp_bvar 1))
                    (exp_bvar 0))))))))).

Definition CF_map :=
  (exp_tabs
    (typ_capt cset_universal typ_top) (** forall T <: {*} Top*)
    (exp_tabs
      (typ_capt cset_universal typ_top) (** forall A <: {*} Top, *)
      (exp_abs
        (CF_List cset_universal 1) (** lst : {*} List [T] *)
        (exp_abs
          (typ_capt {}C (typ_arrow (typ_bvar 1) (typ_bvar 0))) (** f : {}C T -> A *)
          (exp_app
            (exp_app (exp_bvar 1)
              (** \e \a -> (cons (f elem) accum) *)
              (exp_abs 1
                (exp_abs (typ_bvar 0)
                  (exp_app
                    (exp_app (exp_tapp CF_cons 1) (exp_app (exp_bvar 2) (exp_bvar 1)))
                    (exp_bvar 0)))))
            (exp_tapp CF_empty 1)))))).

(* ---------------------------------------------------------------------- *)
(** ** Position Markers *)

(** [ltac_Mark] and [ltac_mark] are dummy definitions used as sentinel
    by tactics, to mark a certain position in the context or in the goal. *)

Inductive ltac_Mark : Type :=
  | ltac_mark : ltac_Mark.

(** [gen_until_mark] repeats [generalize] on hypotheses from the
    context, starting from the bottom and stopping as soon as reaching
    an hypothesis of type [Mark]. If fails if [Mark] does not
    appear in the context. *)

Ltac gen_until_mark :=
  match goal with H: ?T |- _ =>
  match T with
  | ltac_Mark => clear H
  | _ => generalize H; clear H; gen_until_mark
  end end.

(* ---------------------------------------------------------------------- *)
(** ** Rewriting lemmas *)

Lemma wf_typ_closed_tt_rec : forall k x E T,
  wf_typ_in E T ->
  (open_tt_rec k x T) = T.
Proof.
  intros.
  erewrite <- open_tt_rec_type; eauto using type_from_wf_typ.
Qed.

Lemma wf_typ_closed_ct_rec : forall k D E T,
  wf_typ_in E T ->
  (open_ct_rec k D T) = T.
Proof.
  intros.
  erewrite <- open_ct_rec_type; eauto using type_from_wf_typ.
Qed.

Lemma wf_cset_closed_cset : forall k D E C,
  wf_cset_in E C ->
  (open_cset k D C) = C.
Proof.
  intros.
  erewrite <- open_cset_capt; eauto using capt_from_wf_cset.
Qed.

Lemma empty_closed_cset : forall k D,
  (open_cset k D {}C) = {}C.
Proof.
  intros.
  erewrite <- open_cset_capt.
  reflexivity.
  constructor.
Qed.

Lemma if_blatantly_true : forall A k (t s : A),
  (if k === k then t else s) = t.
Proof.
  intros.
  destruct_if; easy.
Qed.

Lemma if_blatantly_false : forall A k j (t s : A),
  k <> j ->
  (if k === j then t else s) = s.
Proof.
  intros.
  destruct_if; easy.
Qed.

Lemma empty_union_idempotent : forall C,
  {} `union` C = C.
Proof.
  intros.
  fsetdec.
Qed.

Lemma idempotent_union_empty : forall C,
  C `union` {} = C.
Proof.
  intros.
  fsetdec.
Qed.

Create HintDb typ.

Hint Rewrite if_blatantly_true : typ.
Hint Rewrite if_blatantly_false using congruence : typ.

Hint Rewrite empty_closed_cset : typ.
Hint Rewrite empty_union_idempotent : typ.
Hint Rewrite idempotent_union_empty : typ.

Ltac cbn_for_open :=
      cbn [
          open_ee open_te open_ct open_tt
                  open_ct_rec open_cpt_rec open_ee_rec open_te_rec open_tt_rec open_tpt_rec
        ].

Ltac cleanup :=
    cbn_for_open;
    cbn [free_for_cv] in *;
    simpl_env in *;
    cbn [fv_tt fv_et fv_tpt fv_ept fv_cset empty_cset] in *.

Ltac arw :=
  try (erewrite wf_typ_closed_tt_rec; [|progress eauto]);
  try (erewrite wf_typ_closed_ct_rec; [|progress eauto]);
  autorewrite with typ in *.

Ltac full_cleanup :=
  repeat progress (arw ; cleanup).

(* ---------------------------------------------------------------------- *)
(** ** Well-formedness trivia *)

Lemma UniTop_wf : forall E Ap Am,
  wf_typ E Ap Am (typ_capt cset_universal typ_top).
Proof.
  intros.
  constructor.
  - constructor.
  - constructor.
Qed.

Lemma pretyp_capturing_empty_wf_if : forall E Ap Am T,
  wf_pretyp E Ap Am T ->
  wf_typ E Ap Am (typ_capt {}C T).
Proof.
  intros.
  constructor.
  - constructor.
    + unfold allbound_typ.
      intros. exfalso; fsetdec.
    + fsetdec.
  - easy.
Qed.

Lemma empty_cset_wf : forall E Ap,
    wf_cset E Ap {}C.
Proof.
  intros.
  constructor.
  2: fsetdec.
  intros ? ?.
  exfalso; fsetdec.
Qed.

(* ---------------------------------------------------------------------- *)
(** ** Other trivia *)

Lemma empty_subcapts_all : forall E C,
  wf_cset_in E C ->
  subcapt E {}C C.
Proof with eauto.
  intros.
  { destruct C.
    - constructor...
      constructor.
      2: fsetdec.
      unfold allbound_typ; intros; exfalso; fsetdec.
    - inversion H; subst.
      constructor...
      constructor...
      unfold allbound_typ; intros; exfalso; fsetdec.
      intros ? ?; exfalso; fsetdec.
  }
Qed.

(* ---------------------------------------------------------------------- *)
(** ** Glorious taktiks *)

Ltac goal_env :=
  let pass_if_env := fun E => match type of E with env => E end in
  match goal with
  | |- _ ?E => pass_if_env E
  | |- _ ?E _ => pass_if_env E
  | |- _ ?E _ _ => pass_if_env E
  | |- _ ?E _ _ _ => pass_if_env E
  end.

Ltac assert_wf_env :=
  let E := goal_env in assert (wf_env E).

Ltac replace_type_with tp :=
  match goal with
  | |- typing _ _ ?T =>
    replace T with tp
  end;
  unfold tp.

Ltac assert_typing_with tp :=
  match goal with
  | |- typing ?E ?t _ =>
    assert (typing E t tp); [unfold tp|]
  end.

Ltac promise_wf_typ H T1 :=
  match goal with
  | |- typing ?E _ _ =>
    enough (wf_typ_in E T1) as H; [try unfold T1 in H|try unfold T1]
  | |- sub ?E _ _ =>
    enough (wf_typ_in E T1) as H; [try unfold T1 in H|try unfold T1]
  end.

Ltac extract_binding_uniqueness_rec x E :=
  lazymatch E with
  | [(?y, _)] =>
    assert (x <> y) by notin_solve
  | [(?y, _)] ++ ?G =>
    assert (x <> y) by notin_solve; extract_binding_uniqueness_rec x G
  end.

Ltac extract_binding_uniqueness :=
  lazymatch goal_env with
  | empty => idtac "Nothing to extract, env empty"
  | [(?x, _)] => idtac "Nothing to extract, single binding"
  | [(?x, _)] ++ ?E =>
    extract_binding_uniqueness_rec x E
  | [(?x, _)] ++ ?E =>
    extract_binding_uniqueness_rec x E
  end.

Ltac binds_dec :=
  cbv [binds get]; simpl;
    repeat first [ reflexivity | destruct_if; try congruence].

Ltac wf_typ_inversion_intros H :=
  match goal with
  | |- _ -> _ =>
    (let H' := fresh H in intro H'); wf_typ_inversion_intros H
  | |- _ => idtac
  end.

Ltac wf_typ_inversion' H :=
  pose (ltac_mark); wf_typ_inversion H; gen_until_mark; wf_typ_inversion_intros H.

Ltac wf_cleanup :=
  try apply pretyp_capturing_empty_wf_if;
  try apply UniTop_wf.

Tactic Notation "wf_step" ident(id) "with" constr(H) :=
  wf_cleanup;
  pick fresh id and apply H; simpl_env; [|extract_binding_uniqueness];
  wf_cleanup.

Hint Resolve allbound_typ_if : core.

(* ---------------------------------------------------------------------- *)
(** ** Clean notation *)

Notation "C |> T" := (typ_capt C T) (at level 80).
Notation "'UniTop'" := (typ_capt cset_universal typ_top).

Lemma nil_types : forall C,
  wf_cset_in empty C ->
  typing empty CF_empty (typ_capt {}C (typ_all (typ_capt cset_universal typ_top)
                                               (CF_List C 1))).
Proof with eauto.
  intros.
  unfold CF_empty, CF_List.

  epose (T0 := (typ_capt ?[T0__C] (typ_all ?[T0__A] ?[T0__R]))).
  promise_wf_typ T0__Wf T0.
  assert_typing_with T0. {
    wf_typ_inversion' T0__Wf.
    pick fresh Y and apply typing_tabs; simpl_env...
    assert_wf_env. {
      constructor...
    }
    full_cleanup.

    epose (T1 := (typ_capt ?[T1__C] (typ_all ?[T1__A] ?[T1__R]))).
    promise_wf_typ T1__Wf T1.
    assert_typing_with T1. {
      wf_typ_inversion' T1__Wf.
      pick fresh X and apply typing_tabs...
      { assert_wf_env. {
          constructor...
        }

        full_cleanup.

        epose (T2 := (typ_capt ?[T2__C] (typ_arrow ?[T2__A] ?[T2__R]))).
        promise_wf_typ T2__Wf T2.
        assert_typing_with T2. {
          wf_typ_inversion' T2__Wf.
          pick fresh y and apply typing_abs...
          { assert_wf_env. {
              constructor...
            }
            full_cleanup.

            epose (T3 := (typ_capt ?[T3__C] (typ_arrow ?[T3__A] ?[T3__R]))).
            promise_wf_typ T3__Wf T3.
            assert_typing_with T3. {
              wf_typ_inversion' T3__Wf.
              pick fresh z and apply typing_abs...
              { full_cleanup.
                assert_wf_env. {
                  constructor...
                }
                extract_binding_uniqueness.

                epose (T4 := _).
                replace_type_with T4. {
                  apply typing_var_tvar with (X := X). trivial.
                  binds_dec.
                }
                [T3__R] : exact X.
                reflexivity.
              }
            }
            { full_cleanup.
              replace_type_with T3. easy.
              [T2__R] : exact (typ_capt {}C (typ_arrow X X)).
              now full_cleanup.
            }
            { full_cleanup.
              constructor.
              - constructor; simpl_env...
              - assert (y <> X) by notin_solve.
                pick fresh y' and apply wf_typ_arrow...
                + extract_binding_uniqueness; cleanup;
                  econstructor; binds_dec.
            }
          }
        }
        { [T1__R] : exact (
                      typ_capt {}C
                              (typ_arrow (typ_capt {}C (typ_arrow Y (typ_capt {}C (typ_arrow 0 0))))
                                          (typ_capt {}C (typ_arrow 0 0)))
                    ).
          replace_type_with T2. easy.
          full_cleanup.
          reflexivity.
        }
        { wf_step y' with wf_typ_arrow.
          + wf_step y'' with wf_typ_arrow. {
              econstructor; binds_dec.
            }
            full_cleanup.
            wf_step y''' with wf_typ_arrow;
              cleanup; econstructor; binds_dec.
          + full_cleanup.
            wf_step y'' with wf_typ_arrow;
              cleanup; econstructor; binds_dec.
        }
      }
    }
    { [T0__R] :
        exact (
            {}C |> typ_all UniTop
              ({}C |> typ_arrow ({}C |> typ_arrow 1 ({}C |> typ_arrow 0 0)) ({}C |> typ_arrow 0 0))
          ).
      replace_type_with T1. easy.
      full_cleanup.
      reflexivity.
    }
    { full_cleanup.
      wf_step X with wf_typ_all...
      full_cleanup.
      wf_step y with wf_typ_arrow.
      + wf_step y' with wf_typ_arrow. {
          econstructor; binds_dec.
        }
        full_cleanup.
        wf_step y'' with wf_typ_arrow;
          cleanup; econstructor; binds_dec.
      + full_cleanup.
        wf_step y'' with wf_typ_arrow;
          cleanup; econstructor; binds_dec.
    }
  }
  2: {
    full_cleanup.
    wf_step Y with wf_typ_all.
    full_cleanup.
    wf_step X with wf_typ_all...
    full_cleanup.
    wf_step y with wf_typ_arrow.
    + wf_step y' with wf_typ_arrow. {
        econstructor; binds_dec.
      }
      full_cleanup.
      wf_step y'' with wf_typ_arrow;
        cleanup; econstructor; binds_dec.
    + full_cleanup.
      wf_step y'' with wf_typ_arrow;
        cleanup; econstructor; binds_dec.
  }
  full_cleanup.
  eapply typing_sub.
  apply H0.
  unfold T0.

  lazymatch goal with
  | |- sub ?E ?S ?U =>
    promise_wf_typ S2__Wf S; [
      promise_wf_typ T2__Wf U
    | ]
  end.

  apply sub_capt.
  1: apply empty_subcapts_all; apply empty_cset_wf.

  wf_typ_inversion' S2__Wf.
  wf_typ_inversion' T2__Wf.
  pick fresh Y and apply sub_all; simpl_env... {
    apply sub_capt...
  }
  { full_cleanup.
    apply sub_capt. {
      apply empty_subcapts_all.
      match goal with
      | |- wf_cset_in ?E _ =>
        change E with (empty ++ E ++ empty)
      end.
      eapply wf_cset_weakening; simpl_env...
    }
    Ltac cbn_for_open_in_star :=
      cbn [
          open_ee open_te open_ct open_tt
                  open_ct_rec open_cpt_rec open_ee_rec open_te_rec open_tt_rec open_tpt_rec
        ] in *.
    specialize (T2__Wf4 Y ltac:(notin_solve)).

    cbn_for_open_in_star.
    full_cleanup.
    wf_typ_inversion' T2__Wf4.
    pick fresh X and apply sub_all. {
      apply sub_capt...
      repeat constructor.
      simpl_env; fsetdec.
    }
    5: {
      full_cleanup.
      apply sub_capt. {
        apply empty_subcapts_all.
        match goal with
        | |- wf_cset_in ?E _ =>
          change E with (empty ++ E ++ empty)
        end.
        eapply wf_cset_weakening; simpl_env...
      }
      let e := goal_env in
      apply sub_pre_reflexivity with (Ap := dom e) (Am := dom e); simpl_env...
      { constructor...
        constructor...
      }

      specialize (T2__Wf9 X ltac:(notin_solve)).
      cbn_for_open_in_star; full_cleanup.
      wf_typ_inversion' T2__Wf9.
      set (foo := (typ_arrow ({}C |> typ_arrow Y ({}C |> typ_arrow X X)) ({}C |> typ_arrow X X))) in *.
      do 2 rewrite_nil_concat.
      eapply wf_pretyp_weakening; simpl_env.
      apply T2__Wf11.
      all : eauto.
    }
    1,2: repeat constructor.
    1,2: full_cleanup.
    - constructor.
      { match goal with
        | |- wf_cset ?E _ _ =>
          change E with (empty ++ E ++ empty)
        end.
        eapply wf_cset_weakening; simpl_env.
        all : eauto.
      }
      wf_step y' with wf_typ_arrow.
      + wf_step y'' with wf_typ_arrow. {
          econstructor; binds_dec.
        }
        full_cleanup.
        wf_step y''' with wf_typ_arrow;
          cleanup; econstructor; binds_dec.
      + full_cleanup.
        wf_step y'' with wf_typ_arrow;
          cleanup; econstructor; binds_dec.
    - wf_step y' with wf_typ_arrow.
      + wf_step y'' with wf_typ_arrow. {
          econstructor; binds_dec.
        }
        full_cleanup.
        wf_step y''' with wf_typ_arrow;
          cleanup; econstructor; binds_dec.
      + full_cleanup.
        wf_step y'' with wf_typ_arrow. {
          econstructor; binds_dec.
        }
        full_cleanup.
        econstructor; binds_dec.
  }
  { wf_cleanup.
    wf_step Y with wf_typ_all.
    full_cleanup.
    constructor. {
      match goal with
      | |- wf_cset ?E _ _ =>
        change E with (empty ++ E ++ empty)
      end.
      eapply wf_cset_weakening; simpl_env.
      all : eauto.
    }
    wf_step X with wf_typ_all.
    full_cleanup.
    constructor. {
      match goal with
      | |- wf_cset ?E _ _ =>
        change E with (empty ++ E ++ empty)
      end.
      eapply wf_cset_weakening; simpl_env.
      all : eauto.
    }
    wf_step y' with wf_typ_arrow.
    - wf_step y'' with wf_typ_arrow. {
        econstructor; binds_dec.
      }
      full_cleanup.
      wf_step y''' with wf_typ_arrow;
        cleanup; econstructor; binds_dec.
    - full_cleanup.
      wf_step y'' with wf_typ_arrow;
        cleanup; econstructor; binds_dec.
  }
  { wf_cleanup.
    wf_step Y with wf_typ_all.
    full_cleanup.
    wf_step X with wf_typ_all.
    full_cleanup.
    wf_step y' with wf_typ_arrow.
    - wf_step y'' with wf_typ_arrow. {
        econstructor; binds_dec.
      }
      full_cleanup.
      wf_step y''' with wf_typ_arrow;
        cleanup; econstructor; binds_dec.
    - full_cleanup.
      wf_step y'' with wf_typ_arrow;
        cleanup; econstructor; binds_dec.
  }
Qed.

Lemma empty_cset_union_idempotent : forall C,
    cset_union {}C C = C.
Proof.
  intros.
  unfold cset_union.
  destruct C; simpl.
  - reflexivity.
  - cset_eq_dec.
Qed.

Lemma cset_union_empty_idempotent : forall C,
    cset_union C {}C = C.
Proof.
  intros.
  unfold cset_union.
  destruct C; simpl.
  - reflexivity.
  - cset_eq_dec.
Qed.

Notation "{*}" := cset_universal.

Lemma universal_closed_cset : forall k D,
  (open_cset k D {*}) = {*}.
Proof.
  intros.
  erewrite <- open_cset_capt.
  reflexivity.
  constructor.
Qed.

Hint Rewrite empty_cset_union_idempotent : typ.
Hint Rewrite cset_union_empty_idempotent : typ.
Hint Rewrite universal_closed_cset : typ.

Ltac assert_typ_eq T id :=
match goal with
| |- typing _ _ ?T' =>
  assert (T = T') as id
end.

Lemma wf_pretyp_from_binds_typ : forall x E C V,
  wf_env E ->
  binds x (bind_typ (C |> V)) E ->
  wf_pretyp_in E V.
Proof with auto.
  intros.
  apply wf_typ_from_binds_typ in H0...
  wf_typ_inversion H0...
Qed.

Lemma binds_in_dom_typ : forall x T E,
  binds x (bind_typ T) E ->
  x `in` dom_typ E.
Proof.
  intros.
  induction E.
  - inversion H.
  - destruct a as (y & b).
    cbv [binds get] in H.
    destruct (x == y) eqn:EQ.
    + inversion H. subst.
      unfold dom_typ.
      fsetdec.
    + enough (x `in` dom_typ E) by (unfold dom_typ; destruct b; fsetdec).
      apply IHE.
      auto.
Qed.

Lemma wf_cset_from_binds_typ : forall T x E,
  wf_env E ->
  binds x (bind_typ T) E ->
  wf_cset_in E x.
Proof with auto.
  intros.
  apply binds_in_dom_typ in H0 as ?.
  pose proof (dom_typ_subsets_dom E).
  constructor...
Qed.

Ltac wf_cleanup ::=
  try apply pretyp_capturing_empty_wf_if;
  try apply wf_universal_cset;
  try apply wf_typ_all;
  try apply UniTop_wf.

Ltac clear_until_mark :=
  match goal with H: ?T |- _ =>
  match T with
  | ltac_Mark => clear H
  | _ => clear H; clear_until_mark
  end end.

Ltac extract_binding_uniqueness_rec x E ::=
  lazymatch E with
  | [(?y, _)] =>
    assert (x <> y) by assumption
  | [(?y, _)] ++ ?G =>
    assert (x <> y) by assumption; extract_binding_uniqueness_rec x G
  end.

Ltac extract_binding_uniqueness_intros :=
  match goal with
  | |- _ -> _ =>
    let F := fresh "F" in intro F;
    extract_binding_uniqueness_intros
  | _ => idtac
  end.

Ltac extract_binding_uniqueness ::=
  pose (ltac_mark);
  notin_simpl;
  pose (ltac_mark);
  lazymatch goal_env with
  | empty => idtac "Nothing to extract, env empty"
  | [(?x, _)] => idtac "Nothing to extract, single binding"
  | [(?x, _)] ++ ?E =>
    extract_binding_uniqueness_rec x E
  | [(?x, _)] ++ ?E =>
    extract_binding_uniqueness_rec x E
  end;
  gen_until_mark;
  clear_until_mark;
  extract_binding_uniqueness_intros.

Notation "[$ a ]" := (singleton a).
Notation "[. n ]" := (NatSet.F.singleton n).

Lemma union_empty_idempotent : forall xs,
    xs `union` {} = xs.
Proof. intros. fsetdec. Qed.

Lemma funion_empty_idempotent : forall xs,
    NatSet.F.union xs {}N = xs.
Proof. intros. fnsetdec. Qed.

Lemma empty_funion_idempotent : forall xs,
    NatSet.F.union {}N xs = xs.
Proof. intros. fnsetdec. Qed.

Lemma cset_locally_closed : forall k ys xs,
    (open_cset k ys (cset_set xs {}N)) = (cset_set xs {}N).
Proof.
  intros.
  unfold open_cset.
  destruct_if.
  - unfold cset_references_bvar_dec in Heqb.
    rewrite_set_facts_in Heqb.
    exfalso; fnsetdec.
  - reflexivity.
Qed.

Lemma NatSet_mem_singleton : forall A k (t s : A),
  (if NatSet.F.mem k [.k] then t else s) = t.
Proof.
  intros.
  destruct_if.
  - reflexivity.
  - rewrite_set_facts_in Heqb.
    exfalso. fnsetdec.
Qed.

Lemma NatSet_remove_singleton : forall k,
    NatSet.F.remove k [.k] = {}N.
Proof.
  intros.
  fnsetdec.
Qed.

Hint Rewrite cset_locally_closed : typ.

Hint Rewrite union_empty_idempotent : typ.
Hint Rewrite funion_empty_idempotent : typ.
Hint Rewrite empty_funion_idempotent : typ.

Hint Rewrite NatSet_mem_singleton : typ.
Hint Rewrite NatSet_remove_singleton : typ.

Lemma wf_cset_from_binds_typ' : forall E Ap x T,
    binds x (bind_typ T) E ->
    x `in` Ap ->
    wf_cset E Ap x.
Proof.
  intros.
  constructor.
  2: fsetdec.
  unfold allbound_typ.
  intros y In.
  rewrite AtomSetFacts.singleton_iff in In.
  subst.
  eauto.
Qed.

Ltac epose_open_ct :=
  let T := fresh "T1" in
  let Tt := fresh T "__T" in
  let Tc := fresh T "__C" in
  let Twf := fresh T "__Wf" in
  epose (T := (open_ct ?[Tt] ?[Tc]));
  promise_wf_typ Twf T.

Ltac goal_cleanup :=
  repeat progress (cbn_for_open; autorewrite with typ).

Ltac by_asserted_typing :=
lazymatch goal with
| H : typing _ ?t ?S |- typing _ ?t ?T =>
  let EQ := fresh "TMP" "EQ" in
  assert_typ_eq S EQ; [
    unfold S;
    goal_cleanup;
    reflexivity
  | rewrite EQ in H;
    assumption
  ]
end.

Hint Extern 1 (binds _ _ _ _) => binds_dec : core.

Ltac cset_prep :=
  cbv [cset_union open_cset];
  simpl;
  goal_cleanup.

Lemma if_blatantly_true' : forall A x (t s : A),
  (if x == x then t else s) = t.
Proof.
  intros.
  destruct_if; easy.
Qed.

Lemma if_blatantly_false' : forall A x y (t s : A),
  x <> y ->
  (if x == y then t else s) = s.
Proof.
  intros.
  destruct_if; easy.
Qed.

Hint Rewrite if_blatantly_false' using congruence : typ.
Hint Rewrite if_blatantly_true' : typ.

Fixpoint close_tt_rec (K : nat) (X : atom) (T : typ) {struct T} : typ :=
  match T with
  | typ_bvar J => typ_bvar J
  | typ_fvar Y => if X == Y then typ_bvar K else typ_fvar Y
  | typ_capt C P => typ_capt C (close_tpt_rec K X P)
  end
with close_tpt_rec (K : nat) (X: atom) (T : pretyp) {struct T} : pretyp :=
  match T with
  | typ_top => typ_top
  | typ_arrow T1 T2 => typ_arrow (close_tt_rec K X T1) (close_tt_rec K X T2)
  | typ_all T1 T2 => typ_all (close_tt_rec K X T1) (close_tt_rec (S K) X T2)
  end.

Notation "{ n }A" := (singleton n) (format "'{' n '}A'").
Notation "{ n }N" := (NatSet.F.singleton n) (format "'{' n '}N'").

Definition close_cset (k : nat) (x : atom) (d : captureset) : captureset :=
  match d with
  | {*} => {*}
  | (cset_set fvs bvs) =>
    if (AtomSet.F.mem x fvs)
    then cset_set (fvs `remove` x) (NatSet.F.union {k}N bvs)
    else cset_set fvs bvs
  end.

Fixpoint close_ct_rec (k : nat) (x : atom) (T : typ)  {struct T} : typ :=
  match T with
  | typ_bvar i => typ_bvar i
  | typ_fvar x => typ_fvar x
  | typ_capt C P => typ_capt (close_cset k x C) (close_cpt_rec k x P)
  end
with close_cpt_rec (k : nat) (x : atom) (T : pretyp)  {struct T} : pretyp :=
  match T with
  | typ_top => typ_top
  | typ_arrow T1 T2 => typ_arrow (close_ct_rec k x T1) (close_ct_rec (S k) x T2)
  | typ_all T1 T2 => typ_all (close_ct_rec k x T1) (close_ct_rec k x T2)
  end.

Notation "C ∪ D" := (cset_union C D) (at level 69, right associativity).

Ltac destruct_set_mem a bs :=
  match type of bs with
  | AtomSet.F.t =>
    let H := fresh a "In" in
    destruct (AtomSet.F.mem a bs) eqn:H; rewrite_set_facts_in H
  | NatSet.F.t =>
    let H := fresh a "In" in
    destruct (NatSet.F.mem a bs) eqn:H; rewrite_set_facts_in H
  end.

Lemma close_cset_uni : forall k x,
  close_cset k x {*}C = {*}C.
Proof. intros. cbv. reflexivity. Qed.
Lemma close_cset_empty : forall k x,
  close_cset k x {}C = {}C.
Proof.
  intros; cbv.
  destruct_if ; [ rewrite_set_facts_in Heqb; exfalso; fsetdec | reflexivity].
Qed.
Lemma close_cset_blatantly : forall k x,
  (close_cset k x x) = k.
Proof.
  intros; cbv.
  destruct_if ; [ cset_eq_dec | rewrite_set_facts_in Heqb; exfalso; fsetdec].
Qed.
Lemma close_cset_blatantly_not : forall (k j : nat) x,
  (close_cset k x j) = j.
Proof.
  intros; cbv.
  destruct_if ; [ rewrite_set_facts_in Heqb; exfalso; fsetdec | reflexivity].
Qed.
Lemma close_cset_not : forall k x y,
  x <> y ->
  (close_cset k x y) = y.
Proof.
  intros; cbv.
  destruct_if ; [ rewrite_set_facts_in Heqb; exfalso; fsetdec | reflexivity].
Qed.
Lemma close_cset_distributive : forall k x C D,
  close_cset k x (cset_union C D) =
  cset_union (close_cset k x C) (close_cset k x D).
Proof.
  intros.
  destruct C; simpl. {
    destruct D; simpl.
    1: reflexivity.
    destruct_match; reflexivity.
  }
  destruct D; simpl. {
    unfold cset_union.
    destruct_match; reflexivity.
  }

  destruct_set_mem x t.
  - destruct_set_mem x (t `union` t1).
    2: exfalso; fsetdec.
    destruct_set_mem x t1.
    1,2: cbv; cset_eq_dec.
  - destruct_set_mem x t1.
    + destruct_set_mem x (t `union` t1).
      2: exfalso; fsetdec.
      cbv; cset_eq_dec.
    + destruct_set_mem x (t `union` t1).
      1: exfalso; fsetdec.
      cset_eq_dec.
Qed.

Hint Rewrite close_cset_distributive : typ.
Hint Rewrite close_cset_uni : typ.
Hint Rewrite close_cset_empty : typ.
Hint Rewrite close_cset_blatantly : typ.
Hint Rewrite close_cset_blatantly_not : typ.
Hint Rewrite close_cset_not using congruence : typ.

Lemma open_cset_uni : forall k x,
  open_cset k x {*}C = {*}C.
Proof. intros. cbv. reflexivity. Qed.
Lemma open_cset_empty : forall k x,
  open_cset k x {}C = {}C.
Proof.
  intros; cbv.
  destruct_if ; [ rewrite_set_facts_in Heqb; exfalso; fnsetdec | reflexivity].
Qed.
Lemma open_cset_blatantly : forall k C,
  (open_cset k C k) = C.
Proof.
  intros; cbv.
  destruct_if ; [ destruct C; [reflexivity | cset_eq_dec]
                | rewrite_set_facts_in Heqb; exfalso; fnsetdec].
Qed.
Lemma open_cset_blatantly_not : forall k C (a : atom),
  (open_cset k C a) = a.
Proof.
  intros; cbv.
  destruct_if ; [ rewrite_set_facts_in Heqb; exfalso; fnsetdec | reflexivity].
Qed.
Lemma open_cset_not : forall k C j,
  k <> j ->
  (open_cset k C j) = j.
Proof.
  intros; cbv.
  destruct_if ; [ rewrite_set_facts_in Heqb; exfalso; fnsetdec | reflexivity].
Qed.
Lemma open_cset_distributive : forall k x C D,
  open_cset k x (cset_union C D) =
  cset_union (open_cset k x C) (open_cset k x D).
Proof.
  intros.
  destruct C; simpl. {
    destruct D; simpl.
    1: reflexivity.
    destruct_match; reflexivity.
  }
  destruct D; simpl. {
    unfold cset_union.
    destruct_match; reflexivity.
  }

  unfold open_cset, cset_references_bvar_dec.
  destruct_set_mem k t0.
  - destruct_set_mem k (NatSet.F.union t0 t2).
    2: exfalso; fnsetdec.
    destruct_set_mem k t2.
    1,2: destruct x; cbv; (reflexivity || cset_eq_dec).
  - destruct_set_mem k t2.
    + destruct_set_mem k (NatSet.F.union t0 t2).
      2: exfalso; fnsetdec.
      destruct_set_mem k t2.
      1,2: destruct x; cbv; (reflexivity || cset_eq_dec).
    + destruct_set_mem k (NatSet.F.union t0 t2).
      1: exfalso; fnsetdec.
      cset_eq_dec.
Qed.

Hint Rewrite open_cset_distributive : typ.
Hint Rewrite open_cset_uni : typ.
Hint Rewrite open_cset_empty : typ.
Hint Rewrite open_cset_blatantly : typ.
Hint Rewrite open_cset_blatantly_not : typ.
Hint Rewrite open_cset_not using congruence : typ.

Lemma cons_types: exists T,
  typing empty CF_cons T.
Proof with eauto.
  eexists ?[T0].

  unfold CF_cons.

  epose (T1 := ?[T1__C] |> typ_all ?[T1__A] ?[T1__R]).
  promise_wf_typ T1__Wf T1.
  assert_typing_with T1. {
    wf_typ_inversion' T1__Wf.
    pick fresh X and apply typing_tabs; simpl_env...
    assert_wf_env. {
      constructor...
    }
    clear_frees; full_cleanup.
    change (open_tt_rec 0 X (CF_List cset_universal 1))
      with (CF_List cset_universal X).

    clear_frees. full_cleanup.
    epose (T3 := ?[T3__C] |> typ_arrow ?[T3__A] ?[T3__R]).
    promise_wf_typ T3__Wf T3.
    assert_typing_with T3. {
      wf_typ_inversion' T3__Wf.
      pick fresh y and apply typing_abs...
      assert_wf_env. {
        constructor...
      }
      extract_binding_uniqueness.
      full_cleanup.

      epose (T4 := ?[T4__C] |> typ_arrow ?[T4__A] ?[T4__R]).
      promise_wf_typ T4__Wf T4.
      assert_typing_with T4. {
        wf_typ_inversion' T4__Wf.
        pick fresh z and apply typing_abs...
        assert_wf_env. {
          constructor...
        }
        extract_binding_uniqueness.
        full_cleanup.

        epose (T5 := ?[T5__C] |> typ_all ?[T5__A] ?[T5__R]).
        promise_wf_typ T5__Wf T5.
        assert_typing_with T5. {
          wf_typ_inversion' T5__Wf.
          pick fresh X' and apply typing_tabs...
          assert_wf_env. {
            constructor...
          }
          extract_binding_uniqueness.
          full_cleanup.

          epose (T6 := ?[T6__C] |> typ_arrow ?[T6__A] ?[T6__R]).
          promise_wf_typ T6__Wf T6.
          assert_typing_with T6. {
            wf_typ_inversion' T6__Wf.
            pick fresh y' and apply typing_abs...
            extract_binding_uniqueness.
            full_cleanup.
            assert_wf_env. {
              constructor; autounfold; simpl_env; [trivial .. | notin_solve].
            }

            epose (T7 := ?[T7__C] |> typ_arrow ?[T7__A] ?[T7__R]).
            promise_wf_typ T7__Wf T7.
            assert_typing_with T7. {
              wf_typ_inversion' T7__Wf.
              pick fresh z' and apply typing_abs...
              extract_binding_uniqueness.
              full_cleanup.
              assert_wf_env. {
                constructor; autounfold; simpl_env; [trivial .. | notin_solve].
              }

              epose_open_ct.
              assert_typing_with T0. {
                eapply typing_app.
                2: {
                  eapply typing_app.
                  2: {
                    eapply typing_var_tvar...
                  }
                  3: {
                    eapply cv_typ_var; [ binds_dec | trivial |]...
                  }
                  { epose (T8 := (open_ct ?[T8__T] ?[T8__C])).
                    promise_wf_typ T8__Wf T8.
                    assert_typing_with T8. {
                      eapply typing_app.
                      2: {
                        eapply typing_var; [trivial|binds_dec].
                      }
                      3: {
                        apply cv_typ_capt. trivial.

                        eapply (wf_pretyp_from_binds_typ y');
                          [ trivial | binds_dec ].

                        eapply wf_cset_from_binds_typ;
                          [ trivial | binds_dec ].
                      }
                      { epose (T9 := (open_tt ?[T9__T] ?[T9__C])).
                        promise_wf_typ T9__Wf T9.
                        assert_typing_with T9. {
                          eapply typing_tapp. {
                            eapply typing_var;
                              [ trivial | binds_dec ].
                          } {
                            eapply sub_trans_tvar.
                            binds_dec.
                            apply sub_capt.
                            constructor.
                            constructor.
                            constructor.
                            trivial.
                            constructor.
                          }
                        }
                        by_asserted_typing.
                        { goal_cleanup.

                          constructor.
                          1: wf_cleanup.
                          simpl_env.
                          wf_step y'' with wf_typ_arrow.
                          - wf_step y'' with wf_typ_arrow.
                            + econstructor. binds_dec.
                            + goal_cleanup.
                              wf_step z'' with wf_typ_arrow.
                              2: goal_cleanup.
                              1,2: econstructor; binds_dec.
                          - goal_cleanup.
                            clear_frees.
                            wf_step z'' with wf_typ_arrow.
                            2: goal_cleanup.
                            1,2: econstructor; binds_dec.
                        }
                      }
                      apply sub_capt.
                      eapply captures_from_binds...
                      let G := goal_env in
                      apply sub_pre_reflexivity with (Ap := dom G) (Am := dom G).
                      trivial.
                      wf_step y'' with wf_typ_arrow.
                      - econstructor. binds_dec.
                      - goal_cleanup.
                        wf_step z'' with wf_typ_arrow.
                        2: goal_cleanup.
                        1,2: econstructor; binds_dec.
                      - simpl_env; fsetdec.
                      - simpl_env; fsetdec.
                    }
                    by_asserted_typing.
                    goal_cleanup.
                    wf_step z'' with wf_typ_arrow.
                    2: goal_cleanup.
                    1,2: econstructor; binds_dec.
                  }
                  apply sub_refl_tvar;
                    [trivial | econstructor; binds_dec].
                }
                3: {
                  goal_cleanup.
                  eapply cv_typ_var; [binds_dec | assumption |].
                  apply cv_typ_capt.
                  assumption.
                  constructor.
                  constructor.
                }
                { epose_open_ct.
                  assert_typing_with T2.
                  eapply typing_app.
                  eapply typing_var ; [assumption | binds_dec].
                  eapply typing_var_tvar ; [assumption | binds_dec].
                  apply sub_refl_tvar; [assumption | econstructor; binds_dec].
                  {
                    eapply cv_typ_var; [binds_dec | assumption |].
                    apply cv_typ_capt.
                    assumption.
                    constructor.
                    constructor.
                  }
                  by_asserted_typing.
                  { goal_cleanup.
                    wf_step z'' with wf_typ_arrow.
                    2: goal_cleanup.
                    1,2: econstructor; binds_dec.
                  }
                }
                { goal_cleanup.
                  apply sub_refl_tvar;
                    [trivial | econstructor; binds_dec].
                }
              }
              { [T7__R]: exact X'.
                by_asserted_typing.
              }
              { goal_cleanup.
                econstructor; binds_dec.
              }
            }
            {
              assert (?T6__R = (close_ct_rec 0 y' T7)) as _. {
                cbv [close_ct_rec T7].
                full_cleanup.
                reflexivity.
              }
              subst T7.
              full_cleanup.
              assumption.
            }
            { goal_cleanup.
              cbv [free_for_cv].
              constructor.
              - repeat apply wf_cset_union.

                5: apply empty_cset_wf.
                all : eapply wf_cset_from_binds_typ; [assumption | binds_dec].
              - goal_cleanup.
                wf_step z'' with wf_typ_arrow.
                2: goal_cleanup.
                1,2: econstructor; binds_dec.
            }
          }
          { assert (?T5__R = (close_tt_rec 0 X' T6)) as _. {
              cbv [close_tt_rec T6].
              full_cleanup.
              reflexivity.
            }
            subst T6.
            full_cleanup.
            assumption.
          }
          { cbv [free_for_cv].
            goal_cleanup.
            constructor.
            - apply wf_cset_union.
              all : eapply wf_cset_from_binds_typ; [assumption | binds_dec].
            - wf_step y' with wf_typ_arrow.
              + wf_step z' with wf_typ_arrow.
                * econstructor; binds_dec.
                * goal_cleanup.
                  wf_step z'' with wf_typ_arrow.
                  2: goal_cleanup.
                  1,2: econstructor; binds_dec.
              + goal_cleanup.
                replace (open_cset 0 y' (cset_union z (cset_union y 0)))
                  with (cset_union z (cset_union y y')).
                2: {
                  cbv [cset_union open_cset].
                  simpl.
                  goal_cleanup.
                  cset_eq_dec.
                }
                constructor.
                * repeat apply wf_cset_union.
                  all : eapply wf_cset_from_binds_typ'; [ binds_dec | fsetdec].
                * wf_step z'' with wf_typ_arrow.
                  2: goal_cleanup.
                  1,2: econstructor; binds_dec.
          }
        }
        { assert (?T4__R = (close_ct_rec 0 z T5)) as _. {
            cbv [close_ct_rec T5].
            full_cleanup.
            reflexivity.
          }
          subst T5.
          full_cleanup.
          assumption.
        }
        { cbv [free_for_cv].
          goal_cleanup.
          autounfold.
          simpl_env.
          constructor. {
            apply wf_cset_union.
            all : eapply wf_cset_from_binds_typ'; [ binds_dec | fsetdec].
          }
          wf_step X' with wf_typ_all.
          goal_cleanup.
          constructor. {
            simpl_env.
            apply wf_cset_union.
            all : eapply wf_cset_from_binds_typ'; [ binds_dec | fsetdec].
          }
          wf_step y' with wf_typ_arrow.
          - wf_step y' with wf_typ_arrow.
            + econstructor; binds_dec.
            + goal_cleanup.
              wf_step z'' with wf_typ_arrow.
              2: goal_cleanup.
              1,2: econstructor; binds_dec.
          - goal_cleanup.
            replace (open_cset 0 y' (cset_union z (cset_union y 0)))
              with (cset_union z (cset_union y y')).
            2: {
              cbv [cset_union open_cset].
              simpl.
              goal_cleanup.
              cset_eq_dec.
            }
            constructor. {
              repeat apply wf_cset_union.
              all : eapply wf_cset_from_binds_typ'; [ binds_dec | fsetdec].
            }
            wf_step z'' with wf_typ_arrow.
            2: goal_cleanup.
            1,2: econstructor; binds_dec.
        }
      }
      { assert (?T3__R = (close_ct_rec 0 y T4)) as _. {
          cbv [close_ct_rec T4].
          full_cleanup.
          reflexivity.
        }
        subst T4.
        full_cleanup.
        assumption.
      }
      { autounfold.
        full_cleanup.
        constructor. {
          eapply wf_cset_from_binds_typ'; [ binds_dec | fsetdec].
        }
        wf_step y'' with wf_typ_arrow. {
          econstructor; binds_dec.
        }
        goal_cleanup.
        replace (open_cset 0 y'' (cset_union 0 y)) with (cset_union y'' y).
        2: cset_prep; cset_eq_dec.
        replace (open_cset 1 y'' (cset_union 1 (cset_union y 0)))
          with (cset_union y'' (cset_union y 0)).
        2: {
          cset_prep.
          destruct_if.
          - assert (~ NatSet.F.In 1 [.0]) as HA by fnsetdec.
            cset_eq_dec.
          - rewrite_set_facts_in Heqb.
            exfalso; fnsetdec.
        }
        constructor. {
          simpl_env.
          apply wf_cset_union.
          all : eapply wf_cset_from_binds_typ'; [ binds_dec | fsetdec].
        }
        wf_step X' with wf_typ_all.
        goal_cleanup.
        constructor. {
          simpl_env.
          apply wf_cset_union.
          all : eapply wf_cset_from_binds_typ'; [ binds_dec | fsetdec].
        }
        wf_step y' with wf_typ_arrow.
        - wf_step y' with wf_typ_arrow.
          + econstructor; binds_dec.
          + goal_cleanup.
            wf_step z'' with wf_typ_arrow.
            2: goal_cleanup.
            1,2: econstructor; binds_dec.
        - goal_cleanup.
          replace (open_cset 0 y' (cset_union y'' (cset_union y 0)))
            with (cset_union y'' (cset_union y y')).
          2: {
            cset_prep; cset_eq_dec.
          }
          constructor. {
            repeat apply wf_cset_union.
            all : eapply wf_cset_from_binds_typ'; [ binds_dec | fsetdec].
          }
          wf_step z'' with wf_typ_arrow.
          2: goal_cleanup.
          1,2: econstructor; binds_dec.
      }
    }
    { assert (?T1__R = (close_tt_rec 0 X T3)) as _. {
        cbv [close_tt_rec T3 CF_List].
        full_cleanup.
        reflexivity.
      }
      subst T3.
      full_cleanup.
      assumption.
    }
    { full_cleanup.
      wf_step y with wf_typ_arrow. {
        unfold CF_List.
        constructor; wf_cleanup.
        wf_step X' with wf_typ_all.
        full_cleanup.
        constructor; wf_cleanup.
        wf_step y' with wf_typ_arrow.
        * wf_step y' with wf_typ_arrow.
          { econstructor; binds_dec.
          }
          full_cleanup.
          wf_step y'' with wf_typ_arrow;
            cleanup; econstructor; binds_dec.
        * full_cleanup.
          wf_step y'' with wf_typ_arrow;
            cleanup; econstructor; binds_dec.
      }
      goal_cleanup.
      replace (open_cset 0 y 0) with (cset_fvar y).
      2: cset_prep; cset_eq_dec.
      replace (open_cset 1 y (cset_union 0 1)) with (cset_union 0 y).
      2: {
        cset_prep.
        Ltac fnset_contradiction_in H :=
          rewrite_set_facts_in H; exfalso; fnsetdec.
        destruct_if; [|fnset_contradiction_in Heqb].
        assert (~ NatSet.F.In 1 [.0]) by fnsetdec.
        cset_eq_dec.
      }
      replace (open_cset 2 y (cset_union 1 (cset_union 2 0)))
        with (cset_union 1 (cset_union y 0)).
      2: {
        cset_prep.
        destruct_if.
        - assert (~ NatSet.F.In 2 [.1]) as HA by fnsetdec.
          assert (~ NatSet.F.In 2 [.0]). {
            intro bogus.
            rewrite NatSetFacts.singleton_iff in bogus.
            congruence.
          }
          cset_eq_dec.
        - rewrite_set_facts_in Heqb.
          exfalso; fnsetdec.
      }
      constructor. {
        eapply wf_cset_from_binds_typ'; [ binds_dec | fsetdec].
      }
      wf_step y'' with wf_typ_arrow. {
        econstructor; binds_dec.
      }
      goal_cleanup.
      replace (open_cset 0 y'' (cset_union 0 y)) with (cset_union y'' y).
      2: cset_prep; cset_eq_dec.
      replace (open_cset 1 y'' (cset_union 1 (cset_union y 0)))
        with (cset_union y'' (cset_union y 0)).
      2: {
        cset_prep.
        destruct_if.
        - assert (~ NatSet.F.In 1 [.0]) as HA by fnsetdec.
          cset_eq_dec.
        - rewrite_set_facts_in Heqb.
          exfalso; fnsetdec.
      }
      constructor. {
        apply wf_cset_union.
        all : eapply wf_cset_from_binds_typ'; [ binds_dec | fsetdec].
      }
      wf_step X' with wf_typ_all.
      goal_cleanup.
      constructor. {
        apply wf_cset_union.
        all : eapply wf_cset_from_binds_typ'; [ binds_dec | fsetdec].
      }
      wf_step y' with wf_typ_arrow.
      - wf_step y' with wf_typ_arrow.
        + econstructor; binds_dec.
        + goal_cleanup.
          wf_step z'' with wf_typ_arrow.
          2: goal_cleanup.
          1,2: econstructor; binds_dec.
      - goal_cleanup.
        replace (open_cset 0 y' (cset_union y'' (cset_union y 0)))
          with (cset_union y'' (cset_union y y')).
        2: {
          cset_prep; cset_eq_dec.
        }
        constructor. {
          repeat apply wf_cset_union.
          all : eapply wf_cset_from_binds_typ'; [ binds_dec | fsetdec].
        }
        wf_step z'' with wf_typ_arrow.
        2: goal_cleanup.
        1,2: econstructor; binds_dec.
    }
  }
  by_asserted_typing.
  full_cleanup.
  wf_step X with wf_typ_all.
  arw.
  fold open_tt_rec.
  (* change (open_tt_rec 0 X (CF_List cset_universal 1)) *)
  (*   with (CF_List cset_universal X). *)
  wf_step y with wf_typ_arrow. {
    (* unfold CF_List. *)
    constructor; wf_cleanup.
    wf_step X' with wf_typ_all.
    full_cleanup.
    constructor; wf_cleanup.
    wf_step y' with wf_typ_arrow.
    * wf_step y' with wf_typ_arrow.
      { econstructor; binds_dec.
      }
      full_cleanup.
      wf_step y'' with wf_typ_arrow;
        cleanup; econstructor; binds_dec.
    * full_cleanup.
      wf_step y'' with wf_typ_arrow;
        cleanup; econstructor; binds_dec.
  }
  goal_cleanup.
  constructor. {
    eapply wf_cset_from_binds_typ'; [ binds_dec | fsetdec].
  }
  wf_step y'' with wf_typ_arrow. {
    econstructor; binds_dec.
  }
  goal_cleanup.
  constructor. {
    apply wf_cset_union.
    all : eapply wf_cset_from_binds_typ'; [ binds_dec | fsetdec].
  }
  wf_step X' with wf_typ_all.
  goal_cleanup.
  constructor. {
    apply wf_cset_union.
    all : eapply wf_cset_from_binds_typ'; [ binds_dec | fsetdec].
  }
  wf_step y' with wf_typ_arrow.
  - wf_step y' with wf_typ_arrow.
    + econstructor; binds_dec.
    + goal_cleanup.
      wf_step z'' with wf_typ_arrow.
      2: goal_cleanup.
      1,2: econstructor; binds_dec.
  - goal_cleanup.
    constructor. {
      repeat apply wf_cset_union.
      all : eapply wf_cset_from_binds_typ'; [ binds_dec | fsetdec].
    }
    wf_step z'' with wf_typ_arrow.
    2: goal_cleanup.
    1,2: econstructor; binds_dec.
Qed.


==> anc/CFsub_Hints.v <==
Require Import Coq.Program.Equality.
Require Export CFsub_Lemmas.

Ltac rewrite_nil_concat :=
  match goal with
  | |- _ ?E0 =>
    rewrite <- nil_concat with (E := E0)
  | |- _ ?E0 _ =>
    rewrite <- nil_concat with (E := E0)
  | |- _ ?E0 _ _ =>
    rewrite <- nil_concat with (E := E0)
  | |- _ ?E0 _ _ _ =>
    rewrite <- nil_concat with (E := E0)
  end.

Ltac wf_typ_inversion H :=
  inversion H;
  let t := type of H in
  let has_useful_wf_pretyp :=
      fun T =>
        match T with
        | (typ_arrow _ _) => true
        | (typ_all _ _) => true
        | _ => false
        end
  in
  let invert_pretyp :=
      fun E T =>
        match goal with
        | H : wf_pretyp E _ _ T |- _ =>
          inversion H
        end
  in
  match t with
  | wf_typ_in ?E (typ_capt _ ?T) =>
    match has_useful_wf_pretyp T with
    | true => invert_pretyp E T
    | false => idtac
    end
  | wf_typ ?E _ _ (typ_capt _ ?T) =>
    match has_useful_wf_pretyp T with
    | true => invert_pretyp E T
    | false => idtac
    end
  | _ => idtac
  end; subst.

Local Lemma test_wf_typ_inversion : forall E Ap Am C S T U D P,
  wf_typ_in E (typ_capt C (typ_arrow S T)) ->
  wf_typ E Ap Am (typ_capt C (typ_arrow S T)) ->
  wf_typ_in E (typ_capt D P) ->
  wf_typ_in E U ->
  wf_typ_in E S /\ wf_typ E Am Ap S.
Proof.
  intros* H1 H2 H3 H4.
  let t := match goal with |- ?g => g end in idtac t.
  wf_typ_inversion H1.
  wf_typ_inversion H2.
  wf_typ_inversion H3.          (* shouldn't invert pretyp *)
  wf_typ_inversion H4.          (* shouldn't break, has to duplicate goal *)
  1,2 : split; assumption.
Qed.

Hint Extern 1 (wf_typ_in ?E ?T) =>
match goal with
| H : wf_typ_in ?E (typ_capt _ ?P) |- _ =>
  inversion H; subst; (match goal with
                       | H : wf_pretyp_in ?E (typ_arrow ?T _) |- _ =>
                         inversion H; subst; assumption
                       end)
end : core.

Hint Extern 1 (wf_cset ?E (dom ?E) ?C) =>
match goal with
| H : typing ?E _ (typ_capt ?C _) |- _ =>
  let P := fresh "P" in
  pose proof (proj2 (proj2 (typing_regular _ _ _ H))) as P; inversion P; assumption
end : core.


Hint Extern 1 (wf_env ?E) =>
match goal with
| H : sub_pre ?E _ _ |- _ => apply (proj1 (sub_pre_regular _ _ _ H))
end : core.

Ltac rewrite_set_facts_in H :=
  match type of H with
  | true = _ => symmetry in H
  | false = _ => symmetry in H
  | _ => idtac
  end;
  match type of H with
  | NatSet.F.mem _ _ = true => rewrite <- NatSetFacts.mem_iff in H
  | NatSet.F.mem _ _ = false => rewrite <- NatSetFacts.not_mem_iff in H
  | AtomSet.F.mem _ _ = true => rewrite <- AtomSetFacts.mem_iff in H
  | AtomSet.F.mem _ _ = false => rewrite <- AtomSetFacts.not_mem_iff in H
  end.

Ltac rewrite_parenthesise_binding_in H :=
  match type of H with
  | context[[(?x, ?b)] ++ ?F ++ ?E] =>
    rewrite_env (([(x, b)] ++ F) ++ E) in H
  end.



==> anc/CFsub_Infrastructure.v <==
Require Export CFsub_Definitions.

(** Automation *)
Lemma cset_eq_injectivity : forall a1 a2 n1 n2,
    a1 = a2 ->
    n1 = n2 ->
    cset_set a1 n1 = cset_set a2 n2.
Proof.
  intros *. intros EqA EqN.
  rewrite EqA.
  rewrite EqN.
  trivial.
Qed.

Ltac fnset_mem_dec :=
  match goal with
  | |- true = _ => symmetry
  | |- false = _ => symmetry
  | |- _ => idtac
  end;
  match goal with
  | |- NatSet.F.mem _ _ = true => rewrite <- NatSetFacts.mem_iff; fnsetdec
  | |- NatSet.F.mem _ _ = false => rewrite <- NatSetFacts.not_mem_iff; fnsetdec
  end.

Ltac fset_mem_dec :=
  match goal with
  | |- true = _ => symmetry
  | |- false = _ => symmetry
  | |- _ => idtac
  end;
  match goal with
  | |- AtomSet.F.mem _ _ = true => rewrite <- AtomSetFacts.mem_iff; fsetdec
  | |- AtomSet.F.mem _ _ = false => rewrite <- AtomSetFacts.not_mem_iff; fsetdec
  end.

Ltac cset_eq_dec :=
  apply cset_eq_injectivity; [try fsetdec | try fnsetdec].

Ltac destruct_if :=
  match goal with
  | |- context[if ?t then _ else _] =>
    destruct t eqn:?
  end.

Ltac destruct_match :=
  match goal with
  | |- context[match ?t with _ => _ end] =>
    destruct t eqn:?
  end.


(* ********************************************************************** *)
(** * #<a name="fv"></a># Free variables *)

(** In this section, we define free variable functions.  The functions
    [fv_tt] and [fv_te] calculate the set of atoms used as free type
    variables in a type or expression, respectively.  The function
    [fv_ee] calculates the set of atoms used as free expression
    variables in an expression.  Cases involving binders are
    straightforward since bound variables are indices, not names, in
    locally nameless representation. *)

(* this duplicates cset_fvars. TODO drop cset_fvars later *)
Definition fv_cset (c : captureset) : atoms :=
  match c with
  | cset_universal => {}
  | cset_set A N => A
  end.

(* These are the TYPE variables in types *)
Fixpoint fv_tt (T : typ) {struct T} : atoms :=
  match T with
  | typ_bvar J => {}
  | typ_fvar X => singleton X
  | typ_capt C P => fv_tpt P
  end
with fv_tpt (T : pretyp) {struct T} : atoms :=
  match T with
  | typ_top => {}
  | typ_arrow T1 T2 => (fv_tt T1) `union` (fv_tt T2)
  | typ_all T1 T2 => (fv_tt T1) `union` (fv_tt T2)
  end
.

(* Only in TERM variables in types should capture sets be mentioned *)
Fixpoint fv_et (T : typ) {struct T} : atoms :=
  match T with
  | typ_bvar J => {}
  | typ_fvar X => {}
  | typ_capt C P => (fv_cset C) `union` (fv_ept P)
  end
with fv_ept (T : pretyp) {struct T} : atoms :=
  match T with
  | typ_top => {}
  | typ_arrow T1 T2 => (fv_et T1) `union` (fv_et T2)
  | typ_all T1 T2 => (fv_et T1) `union` (fv_et T2)
  end.

Fixpoint fv_te (e : exp) {struct e} : atoms :=
  match e with
  | exp_bvar i => {}
  | exp_fvar x => {}
  | exp_abs V e1  => (fv_tt V) `union` (fv_te e1)
  | exp_app e1 e2 => (fv_te e1) `union` (fv_te e2)
  | exp_tabs V e1 => (fv_tt V) `union` (fv_te e1)
  | exp_tapp e1 V => (fv_tt V) `union` (fv_te e1)
  end.

Fixpoint fv_ee (e : exp) {struct e} : atoms :=
  match e with
  | exp_bvar i => {}
  | exp_fvar x => singleton x
  | exp_abs V e1 => (fv_et V) `union` (fv_ee e1)
  | exp_app e1 e2 => (fv_ee e1) `union` (fv_ee e2)
  | exp_tabs V e1 => (fv_et V) `union` (fv_ee e1)
  | exp_tapp e1 V => (fv_et V) `union` (fv_ee e1)
  end.



(* ********************************************************************** *)
(** * #<a name="subst"></a># Substitution *)

(** In this section, we define substitution for expression and type
    variables appearing in types, expressions, and environments.
    Substitution differs from opening because opening replaces indices
    whereas substitution replaces free variables.  The definitions
    below are relatively simple for two reasons.
      - We are using locally nameless representation, where bound
        variables are represented using indices.  Thus, there is no
        need to rename variables to avoid capture.
      - The definitions below assume that the term being substituted
        in, i.e., the second argument to each function, is locally
        closed.  Thus, there is no need to shift indices when passing
        under a binder. *)

Fixpoint subst_tt (Z : atom) (U : typ) (T : typ) {struct T} : typ :=
  match T with
  | typ_bvar J => typ_bvar J
  | typ_fvar X => if X == Z then U else T
  | typ_capt C P => typ_capt C (subst_tpt Z U P)
  end
with subst_tpt (Z : atom) (U : typ) (T : pretyp) {struct T} : pretyp :=
  match T with
  | typ_top => typ_top
  | typ_arrow T1 T2 => typ_arrow (subst_tt Z U T1) (subst_tt Z U T2)
  | typ_all T1 T2 => typ_all (subst_tt Z U T1) (subst_tt Z U T2)
  end.

Fixpoint subst_te (Z : atom) (U : typ) (e : exp) {struct e} : exp :=
  match e with
  | exp_bvar i => exp_bvar i
  | exp_fvar x => exp_fvar x
  | exp_abs V e1 => exp_abs   (subst_tt Z U V)  (subst_te Z U e1)
  | exp_app e1 e2 => exp_app  (subst_te Z U e1) (subst_te Z U e2)
  | exp_tabs V e1 => exp_tabs (subst_tt Z U V)  (subst_te Z U e1)
  | exp_tapp e1 V => exp_tapp (subst_te Z U e1) (subst_tt Z U V)
  end.

Fixpoint subst_ct (z : atom) (c : captureset) (T : typ) {struct T} : typ :=
  match T with
  | typ_bvar J => typ_bvar J
  | typ_fvar X => typ_fvar X
  | typ_capt C P => typ_capt (subst_cset z c C) (subst_cpt z c P)
  end
with subst_cpt (z : atom) (c : captureset) (T : pretyp) {struct T} : pretyp :=
  match T with
  | typ_top => typ_top
  | typ_arrow T1 T2 => typ_arrow (subst_ct z c T1) (subst_ct z c T2)
  | typ_all T1 T2 => typ_all (subst_ct z c T1) (subst_ct z c T2)
  end.

Fixpoint subst_ee (z : atom) (u : exp) (c : captureset) (e : exp) {struct e} : exp :=
  match e with
  | exp_bvar i => exp_bvar i
  | exp_fvar x => if x == z then u else e
  | exp_abs t e1 => exp_abs (subst_ct z c t) (subst_ee z u c e1)
  | exp_app e1 e2 => exp_app (subst_ee z u c e1) (subst_ee z u c e2)
  | exp_tabs t e1 => exp_tabs (subst_ct z c t) (subst_ee z u c e1)
  | exp_tapp e1 t => exp_tapp (subst_ee z u c e1) (subst_ct z c t)
  end.

Definition subst_tb (Z : atom) (P : typ) (b : binding) : binding :=
  match b with
  | bind_sub T => bind_sub (subst_tt Z P T)
  | bind_typ T => bind_typ (subst_tt Z P T)
  end.

Definition subst_cb (Z : atom) (c : captureset) (b : binding) : binding :=
  match b with
  | bind_sub T => bind_sub (subst_ct Z c T)
  | bind_typ T => bind_typ (subst_ct Z c T)
  end.

(* ********************************************************************** *)
(** * #<a name="pick_fresh"></a># The "[pick fresh]" tactic *)

(** The "[pick fresh]" tactic introduces a fresh atom into the context.
    We define it in two steps.

    The first step is to define an auxiliary tactic [gather_atoms],
    meant to be used in the definition of other tactics, which returns
    a set of atoms in the current context.  The definition of
    [gather_atoms] follows a pattern based on repeated calls to
    [gather_atoms_with].  The one argument to this tactic is a
    function that takes an object of some particular type and returns
    a set of atoms that appear in that argument.  It is not necessary
    to understand exactly how [gather_atoms_with] works.  If we add a
    new inductive datatype, say for kinds, to our language, then we
    would need to modify [gather_atoms].  On the other hand, if we
    merely add a new type, say products, then there is no need to
    modify [gather_atoms]; the required changes would be made in
    [fv_tt]. *)

Ltac gather_atoms :=
  let A := gather_atoms_with (fun x : atoms => x) in
  let B := gather_atoms_with (fun x : atom => singleton x) in
  let C := gather_atoms_with (fun x : exp => fv_te x) in
  let D := gather_atoms_with (fun x : exp => fv_ee x) in
  let E := gather_atoms_with (fun x : typ => fv_tt x) in
  let F := gather_atoms_with (fun x : env => dom x) in
  let G := gather_atoms_with (fun x : captureset => fv_cset x) in
  let H := gather_atoms_with (fun x : typ => fv_et x) in
  constr:(A `union` B `union` C `union` D `union` E `union` F `union` G `union` H).

(** The second step in defining "[pick fresh]" is to define the tactic
    itself.  It is based on the [(pick fresh ... for ...)] tactic
    defined in the [Atom] library.  Here, we use [gather_atoms] to
    construct the set [L] rather than leaving it to the user to
    provide.  Thus, invoking [(pick fresh x)] introduces a new atom
    [x] into the current context that is fresh for "everything" in the
    context. *)

Tactic Notation "pick" "fresh" ident(x) :=
  let L := gather_atoms in (pick fresh x for L).


(* *********************************************************************** *)
(** * #<a name="apply_fresh"></a># The "[pick fresh and apply]" tactic *)

(** This tactic is implementation specific only because of its
    reliance on [gather_atoms], which is itself implementation
    specific.  The definition below may be copied between developments
    without any changes, assuming that the other other developments
    define an appropriate [gather_atoms] tactic.  For documentation on
    the tactic on which the one below is based, see the
    [Metatheory] library. *)

Tactic Notation
      "pick" "fresh" ident(atom_name) "and" "apply" constr(lemma) :=
  let L := gather_atoms in
  pick fresh atom_name excluding L and apply lemma.


(* ********************************************************************** *)
(** * #<a name="properties"></a># Properties of opening and substitution *)

(** The following lemmas provide useful structural properties of
    substitution and opening.  While the exact statements are language
    specific, we have found that similar properties are needed in a
    wide range of languages.

    Below, we indicate which lemmas depend on which other lemmas.
    Since [te] functions depend on their [tt] counterparts, a similar
    dependency can be found in the lemmas.

    The lemmas are split into three sections, one each for the [tt],
    [te], and [ee] functions.  The most important lemmas are the
    following:
      - Substitution and opening commute with each other, e.g.,
        [subst_tt_open_tt_var].
      - Opening a term is equivalent to opening the term with a fresh
        name and then substituting for that name, e.g.,
        [subst_tt_intro].

    We keep the sections as uniform in structure as possible.  In
    particular, we state explicitly strengthened induction hypotheses
    even when there are more concise ways of proving the lemmas of
    interest. *)


(* ********************************************************************** *)
(** ** Properties of type substitution in types *)

(** The next lemma is the strengthened induction hypothesis for the
    lemma that follows, which states that opening a locally closed
    term is the identity.  This lemma is not otherwise independently
    useful. *)

Lemma open_tt_rec_type_aux : forall T j V i U,
  i <> j ->
  open_tt_rec j V T = open_tt_rec i U (open_tt_rec j V T) ->
  T = open_tt_rec i U T
with open_tpt_rec_type_aux : forall T j V i U,
  i <> j ->
  open_tpt_rec j V T = open_tpt_rec i U (open_tpt_rec j V T) ->
  T = open_tpt_rec i U T.
Proof with eauto*.
------
  induction T; intros j V i U Neq H; simpl in *; inversion H; f_equal...
  Case "typ_bvar".
    destruct (j === n)... destruct (i === n)...
------
  induction T; intros j V i U Neq H; simpl in *; inversion H; f_equal...
Qed.

(** TODO: move these tactics into CaptureSet.v *)
Ltac cset_split := repeat (
  try csethyp;
  match goal with
  | H : _ |- context R [(cset_references_bvar_dec ?I ?C)] =>
    idtac "Destructing" I "in" C; let H_destruct := fresh "H_destruct" in case_eq (cset_references_bvar_dec I C);
      intro H_destruct; try rewrite H_destruct in *
  | H : _ |- context R [(cset_references_fvar_dec ?I ?C)] =>
    idtac "Destructing" I "in" C; let H_destruct := fresh "H_destruct" in case_eq (cset_references_fvar_dec I C);
      intro H_destruct; try rewrite H_destruct in *
  end
).

Ltac cset_cleanup :=
  try rewrite cset_references_bvar_eq in *;
  try rewrite cset_references_fvar_eq in *;
  try rewrite cset_not_references_fvar_eq in *;
  try rewrite cset_not_references_bvar_eq in *;
  csetdec;
  eauto*;
  try (f_equal; try fsetdec; try fnsetdec).

Lemma natset_inclusion_lemma : forall (A B : nats),
  B = NatSet.F.union A B ->
  NatSet.F.Subset A B.
Proof.
  intros. unfold NatSet.F.Subset. intros.
  rewrite H. fnsetdec.
Qed.

Lemma atomset_inclusion_lemma : forall (A B : atoms),
  B = AtomSet.F.union A B ->
  AtomSet.F.Subset A B.
Proof.
  intros. unfold AtomSet.F.Subset. intros.
  rewrite H. fsetdec.
Qed.

Lemma open_tt_rec_capt_aux : forall T j C i S,
  open_ct_rec j C T = open_tt_rec i S (open_ct_rec j C T) ->
  T = open_tt_rec i S T
with open_tpt_rec_capt_aux : forall T j C i S,
  open_cpt_rec j C T = open_tpt_rec i S (open_cpt_rec j C T) ->
  T = open_tpt_rec i S T.
Proof with eauto*.
------
  induction T; intros j X i S H; simpl in *; inversion H; f_equal...
------
  induction T; intros j X i S H; simpl in *; inversion H; f_equal...
Qed.

(** Opening a locally closed term is the identity.  This lemma depends
    on the immediately preceding lemma. *)

Lemma open_tt_rec_type : forall T U k,
  type T ->
  T = open_tt_rec k U T
with open_tpt_rec_type : forall T U k,
  pretype T ->
  T = open_tpt_rec k U T.
Proof with auto*.
------
  intros T U k Htyp. revert k.
  induction Htyp; intros k; simpl; f_equal...
------
  intros T U k Htyp. revert k.
  induction Htyp; intros k; simpl; f_equal...
  - Case "typ_arrow".
    unfold open_ct in *.
    pick fresh X.
    apply (open_tt_rec_capt_aux T2 0 X)...
  - Case "typ_all".
    unfold open_tt in *.
    pick fresh X.
    apply (open_tt_rec_type_aux T2 0 X)...
Qed.

(** If a name is fresh for a term, then substituting for it is the
    identity. *)

Lemma subst_tt_fresh : forall Z U T,
   Z `notin` fv_tt T ->
   T = subst_tt Z U T
with subst_tpt_fresh : forall Z U T,
  Z `notin` fv_tpt T ->
  T = subst_tpt Z U T.
Proof with auto*.
------
  induction T; simpl; intro H; f_equal...
  Case "typ_fvar".
    destruct (a == Z)...
    contradict H; fsetdec.
------
  induction T; simpl; intro H; f_equal...
Qed.

(** Substitution commutes with opening under certain conditions.  This
    lemma depends on the fact that opening a locally closed term is
    the identity. *)

Lemma subst_tt_open_tt_rec : forall T1 T2 X P k,
  type P ->
  subst_tt X P (open_tt_rec k T2 T1) =
    open_tt_rec k (subst_tt X P T2) (subst_tt X P T1)
with subst_tpt_open_tpt_rec : forall T1 T2 X P k,
  type P ->
  subst_tpt X P (open_tpt_rec k T2 T1) =
    open_tpt_rec k (subst_tt X P T2) (subst_tpt X P T1).
Proof with auto*.
------
  intros T1 T2 X P k WP. revert k.
  induction T1; intros k; simpl; f_equal...
  - Case "typ_bvar".
    destruct (k === n); subst...
  - Case "typ_fvar".
    destruct (a == X); subst... apply open_tt_rec_type...
------
  intros T1 T2 X P k WP. revert k.
  induction T1; intros k; simpl; f_equal...
Qed.

(** The next lemma is a direct corollary of the immediately preceding
    lemma---the index is specialized to zero. *)

Lemma subst_tt_open_tt : forall T1 T2 (X:atom) P,
  type P ->
  subst_tt X P (open_tt T1 T2) = open_tt (subst_tt X P T1) (subst_tt X P T2).
Proof with auto*.
  intros.
  unfold open_tt.
  apply subst_tt_open_tt_rec...
Qed.


(** The next lemma is a direct corollary of the immediately preceding
    lemma---here, we're opening the term with a variable.  In
    practice, this lemma seems to be needed as a left-to-right rewrite
    rule, when stated in its current form. *)

Lemma subst_tt_open_tt_var : forall (X Y:atom) P T,
  Y <> X ->
  type P ->
  open_tt (subst_tt X P T) Y = subst_tt X P (open_tt T Y).
Proof with auto*.
  intros X Y P T Neq Wu.
  unfold open_tt.
  rewrite subst_tt_open_tt_rec...
  simpl.
  destruct (Y == X)...
Qed.

(** The next lemma states that opening a term is equivalent to first
    opening the term with a fresh name and then substituting for the
    name.  This is actually the strengthened induction hypothesis for
    the version we use in practice. *)

Lemma subst_tt_intro_rec : forall X T2 U k,
  X `notin` fv_tt T2 ->
  open_tt_rec k U T2 = subst_tt X U (open_tt_rec k X T2)
with subst_tpt_intro_rec : forall X T2 U k,
  X `notin` fv_tpt T2 ->
  open_tpt_rec k U T2 = subst_tpt X U (open_tpt_rec k X T2).
Proof with auto*.
------
  induction T2; intros U k Fr; simpl in *; f_equal...
  Case "typ_bvar".
    destruct (k === n)... simpl. destruct (X == X)...
  Case "typ_fvar".
    destruct (a == X)... contradict Fr; fsetdec.
------
  induction T2; intros U k Fr; simpl in *; f_equal...
Qed.

(** The next lemma is a direct corollary of the immediately preceding
    lemma---the index is specialized to zero.  *)

Lemma subst_tt_intro : forall X T2 U,
  X `notin` fv_tt T2 ->
  open_tt T2 U = subst_tt X U (open_tt T2 X).
Proof with auto*.
  intros.
  unfold open_tt.
  apply subst_tt_intro_rec...
Qed.


(* ********************************************************************** *)
(** ** Properties of type substitution in expressions *)

(** This section follows the structure of the previous section.  The
    one notable difference is that we require two auxiliary lemmas to
    show that substituting a type in a locally-closed expression is
    the identity. *)

Lemma open_te_rec_expr_aux : forall e j u i P c ,
  open_ee_rec j u c e = open_te_rec i P (open_ee_rec j u c e) ->
  e = open_te_rec i P e.
Proof with eauto using open_tt_rec_capt_aux.
  induction e; intros j u i P c' H; simpl in *; inversion H; f_equal...
Qed.

Lemma open_te_rec_type_aux : forall e j Q i P,
  i <> j ->
  open_te_rec j Q e = open_te_rec i P (open_te_rec j Q e) ->
  e = open_te_rec i P e.
Proof with eauto using open_tt_rec_type_aux.
  induction e; intros j Q i P Neq Heq; simpl in *; inversion Heq; f_equal...
Qed.


Lemma open_te_rec_expr : forall e U k,
  expr e ->
  e = open_te_rec k U e.
Proof with auto using open_tt_rec_type.
  intros e U k WF; revert k;
  induction WF; intros k; simpl; f_equal; auto using open_tt_rec_type.
  - pick fresh x. eapply open_te_rec_expr_aux. apply H1 with (x := x)...
  - pick fresh x. eapply open_te_rec_type_aux with (j := 0)... apply H1 with (X := x)...
Qed.

Lemma open_te_expr : forall e U,
  expr e ->
  e = open_te e U.
Proof with auto*.
  intros e U Ee.
  apply open_te_rec_expr...
Qed.

Lemma subst_te_fresh : forall X U e,
  X `notin` fv_te e ->
  e = subst_te X U e.
Proof.
  induction e; simpl; intros; f_equal; auto using subst_tt_fresh.
Qed.

Lemma subst_te_open_te_rec : forall e T X U k,
  type U ->
  subst_te X U (open_te_rec k T e) =
    open_te_rec k (subst_tt X U T) (subst_te X U e).
Proof.
  intros e T X U k WU. revert k.
  induction e; intros k; simpl; f_equal; auto using subst_tt_open_tt_rec.
Qed.

Lemma subst_te_open_te : forall e T X U,
  type U ->
  subst_te X U (open_te e T) = open_te (subst_te X U e) (subst_tt X U T).
Proof with auto*.
  intros.
  unfold open_te.
  apply subst_te_open_te_rec...
Qed.

Lemma subst_te_open_te_var : forall (X Y:atom) U e,
  Y <> X ->
  type U ->
  open_te (subst_te X U e) Y = subst_te X U (open_te e Y).
Proof with auto*.
  intros X Y U e Neq WU.
  unfold open_te.
  rewrite subst_te_open_te_rec...
  simpl.
  destruct (Y == X)...
Qed.

Lemma subst_te_intro_rec : forall X e U k,
  X `notin` fv_te e ->
  open_te_rec k U e = subst_te X U (open_te_rec k X e).
Proof.
  induction e; intros U k Fr; simpl in *; f_equal;
    auto using subst_tt_intro_rec.
Qed.

Lemma subst_te_intro : forall X e U,
  X `notin` fv_te e ->
  open_te e U = subst_te X U (open_te e X).
Proof with auto*.
  intros.
  unfold open_te.
  apply subst_te_intro_rec...
Qed.

(* ********************************************************************** *)
(** ** Properties of capture substitution in types *)

(** A warmup, to get started with. *)
Lemma open_cset_singleton : forall i c,
  open_cset i i c = c.
Proof with eauto*.
  intros i c.
  unfold open_cset.
  case_eq (cset_references_bvar_dec i c)...
  destruct c; simpl; intro...
  (* If i isn't in C, this is trivial.  Now we assume i is in C,
     and C isn't the univeral set, as that's also trivial. *)
  f_equal.
  * fsetdec.
  * rewrite <- NatSetFacts.mem_iff in H. fnsetdec.
Qed.

(*
  TODO clean up the proof
*)
Lemma subst_cset_singleton : forall k c C x,
  x `notin` fv_cset C ->
  open_cset k c C = subst_cset x c (open_cset k x C).
Proof with auto.
  intros k c C x H. unfold not in H.
  destruct C...
  destruct (cset_references_bvar_dec k (cset_set t t0)) eqn:Ck...
  - destruct (cset_references_fvar_dec x (cset_set t t0)) eqn:Cf...
    * exfalso. csetdec. rewrite cset_references_fvar_eq in Cf. csetdec.
    * csetdec. simpl in *.
      replace (AtomSet.F.mem x (singleton x `union` t)) with true.
      replace (AtomSet.F.remove x (singleton x `union` t)) with t by fsetdec.
      replace (NatSet.F.union {}N (NatSet.F.remove k t0)) with (NatSet.F.remove k t0) by fnsetdec...
      symmetry.
      rewrite <- AtomSetFacts.mem_iff. fsetdec.
  - autounfold with cset_scope.
    rewrite Ck.
    simpl in *.
    rewrite AtomSetFacts.mem_iff in H.
    destruct (AtomSet.F.mem x t)... contradiction.
Qed.


(** Why fnsetdec doesn't do this for us, I really don't know... *)
Lemma elim_empty_nat_set : forall C,
  NatSet.F.union {}N C = C.
Proof.
  intros. fnsetdec.
Qed.

(** NEW: Opening by a subset is the identity, if the subset contains the index one is opening by. *)
Lemma open_cset_subset_with_index : forall i C c,
  cset_subset_prop C c ->
  cset_references_bvar i C ->
  c = open_cset i C c.
Proof with eauto*.
  intros i C c S.
  unfold open_cset.
  (* Two cases : i in C and i not in C *)
  case_eq (cset_references_bvar_dec i c); intro.
  (* Two more cases : C is universal or not. *)
  * case_eq C; intros.
    ** rewrite H0 in S. inversion S. destruct (cset_remove_bvar i c); destruct c...
    (* Two cases : c is universal or it's not *)
    ** case_eq (c); intros; rewrite H0 in S; rewrite H2 in S; inversion S.
      (** The cases where c is universal are trivial. *)
      *** intuition.
      (** The cases where c isn't universal are a bit more work. *)
      *** csetdec. f_equal...
        **** fsetdec.
        **** fnsetdec.
  * rewrite cset_not_references_bvar_eq in H. intuition.
Qed.


Lemma cset_open_unused_bvar : forall i C c,
  ~ (cset_references_bvar i c) ->
  c = open_cset i C c.
Proof.
  intros i C c H.
  unfold open_cset.
  rewrite <- cset_not_references_bvar_eq in H.
  rewrite H.
  reflexivity.
Qed.


Lemma cset_references_bvar_iff : forall i t1 t2,
  cset_references_bvar i (cset_set t1 t2) <-> NatSet.F.In i t2.
Proof.
  intros. simpl. reflexivity.
Qed.


Hint Resolve cset_references_bvar_iff : cset_scope.

Lemma cset_open_idempotent : forall i C c,
  c = open_cset i C c <->
  ~ (cset_references_bvar i c) \/ (cset_subset_prop C c /\ cset_references_bvar i C).
Proof.
  intros i C c.
  split.
  (* -> *)
  - intros H. destruct (cset_references_bvar_dec i c) eqn:Hic.
    * csethyp. destruct c ; auto.
      simpl in Hic.
      destruct C.
      ** discriminate H.
      ** inversion H. right. split.
        *** eapply cset_subset_elem ; csetdec.
        *** inversion H. rewrite H2 in Hic. csetdec.
    * left. apply cset_not_references_bvar_eq. auto.
  (* <-  *)
  - intros H. destruct H.
    * auto using cset_open_unused_bvar.
    * destruct H ; auto using open_cset_subset_with_index.
Qed.


Lemma capt_from_empty_cset_bvars : forall C,
  empty_cset_bvars C ->
  capt C.
Proof with auto.
  intros C H.
  destruct C.
  - constructor...
  - assert (t0 = {}N). { unfold empty_cset_bvars in *. unfold cset_all_bvars in *. fnsetdec. }
    subst.
    econstructor.
Qed.

Lemma open_cset_capt : forall i C c,
  capt C ->
  C = open_cset i c C.
Proof with eauto*.
  intros i C c H.
  destruct H; cset_split; destruct c eqn:Hc...
  - exfalso. unfold cset_references_bvar_dec in *. apply NatSetFacts.mem_iff in H_destruct.
    fnsetdec.
  - exfalso. unfold cset_references_bvar_dec in *. apply NatSetFacts.mem_iff in H_destruct.
    fnsetdec.
Qed.

(** NEW: Commuting local closure, when opening by disjoint capture sets with no bound variables,
    which are not universal.

    c[j -> D] = c[j -> D][i -> C] implies that i \notin c and in particular c[i -> C] = c,
    so long as D references no free variables (and isn't the universal set).

    Can that lemma be strengthened to

      i <> j ->
      open_ct_rec i c1 t = open_ct_rec j c2 (open_ct_rec i c1 t) ->
      t = open_ct_rec j c2 t.
    ?
*)
Lemma open_cset_aux : forall j D i C c,
  i <> j ->
  empty_cset_bvars D ->
  (fv_cset C) `disjoint` (fv_cset D) ->
  open_cset j D c = open_cset i C (open_cset j D c) ->
  c = open_cset i C c.
Proof with eauto*.
  intros j D i C c Neq Closed Disj H.

  rewrite (cset_open_idempotent i C (open_cset j D c)) in H.

  rewrite cset_open_idempotent.

  destruct (cset_references_bvar_dec i c) eqn:Hic.
  (* i is in c *)
  - destruct (cset_references_bvar_dec j c) eqn:Hjc ; csethyp...
    destruct H.
    * destruct D ; destruct c ; csethyp ; auto.
      left. fnsetdec.
    * destruct H. destruct C eqn:HC.
      ** contradiction.
      ** unfold empty_cset_bvars in Closed. unfold cset_all_bvars in *. destruct D ; destruct c eqn:Hc ; eauto.
         right. split...
         inversion H ; csethyp ; simpl in *. constructor. unfold disjoint in *. fsetdec. fnsetdec.
  (* i is not in c *)
  - left. apply cset_not_references_bvar_eq. apply Hic.
Qed.

(** Opening a capture set under some circumstances is the identity *)
Lemma open_ct_rec_capt_aux : forall T j Df i C,
  i <> j ->
  (fv_cset C) `disjoint` Df ->
  open_ct_rec j (cset_set Df {}N) T = open_ct_rec i C (open_ct_rec j (cset_set Df {}N) T) ->
  T = open_ct_rec i C T
with open_cpt_rec_capt_aux : forall T j Df i C,
  i <> j ->
  (fv_cset C) `disjoint` Df ->
  open_cpt_rec j (cset_set Df {}N) T = open_cpt_rec i C (open_cpt_rec j (cset_set Df {}N) T) ->
  T = open_cpt_rec i C T.
Proof with eauto*.
------
  induction T; intros j Df i C Neq; unfold empty_cset_bvars; intros HCommon H;
    simpl in *; inversion H; f_equal...
  apply open_cset_aux with (j := j) (D := cset_set Df {}N) ; simpl in *; try fnsetdec...
------
  induction T; intros j Df i C Neq; unfold empty_cset_bvars; intros HCommon H;
    simpl in *; inversion H; f_equal...
Qed.

Lemma open_ct_rec_capt : forall T j D i C,
  i <> j ->
  (* can't change this to `capt D` since then D can be universal. *)
  empty_cset_bvars D ->
  (fv_cset C) `disjoint` (fv_cset D) ->
  open_ct_rec j D T = open_ct_rec i C (open_ct_rec j D T) ->
  T = open_ct_rec i C T
with open_cpt_rec_capt : forall T j D i C,
  i <> j ->
  (* can't change this to `capt D` since then D can be universal. *)
  empty_cset_bvars D ->
  (fv_cset C) `disjoint` (fv_cset D) ->
  open_cpt_rec j D T = open_cpt_rec i C (open_cpt_rec j D T) ->
  T = open_cpt_rec i C T.
Proof with eauto using open_cset_aux.
------
  induction T; intros j D i C Neq Closed; intros HCommon H; simpl in *; inversion H; f_equal...
------
  induction T; intros j D i C Neq Closed; intros HCommon H; simpl in *; inversion H; f_equal...
Qed.

(** NEW: Opening with a type and capture variable commute... *)
Lemma open_ct_rec_type_aux : forall T j S i C,
  open_tt_rec j S T = open_ct_rec i C (open_tt_rec j S T) ->
  T = open_ct_rec i C T
with open_cpt_rec_type_aux : forall T j S i C,
  open_tpt_rec j S T = open_cpt_rec i C (open_tpt_rec j S T) ->
  T = open_cpt_rec i C T.
Proof with eauto*.
------
  induction T; intros j C i S H; simpl in *; inversion H; f_equal...
------
  induction T; intros j C i S H; simpl in *; inversion H; f_equal...
Qed.

(** NEW: The new lemma for opening a locally closed type by a capture set
    Hint: it's the identity function. *)
Lemma open_ct_rec_type : forall T C k,
  type T ->
  T = open_ct_rec k C T
with open_cpt_rec_type : forall T C k,
  pretype T ->
  T = open_cpt_rec k C T.
Proof with auto*.
------
  intros T C k Htyp. revert k.
  induction Htyp; intros k; simpl; f_equal...
  apply open_cset_capt...
------
  intros T C k Htyp. revert k.
  induction Htyp; intros k; simpl; f_equal...
  (* Case typ_arrow *)
  * (* Here, we are opening (\ T1 -> T2), assuming that this is locally closed.
       Hence T1 is locally closed, so by the induction hypothesis it goes away.
       T2 isn't locally closed, but the only open capture variable in it is bound by \0. *)
    pick fresh X.
    unfold open_ct in *.
    unfold cset_fvar in H0.
    assert (X `notin` L) by fsetdec.
    apply open_ct_rec_capt_aux with (i := S k) (j := 0) (Df := (AtomSet.F.singleton X)) (C := C) (T := T2)...
    unfold disjoint.
    fsetdec.
  (* Case typ_all *)
  * pick fresh X.
    unfold open_tt in *.
    apply open_ct_rec_type_aux with (j := 0) (S := X)...
Qed.




(*
   TODO maybe we need to strengthen the lemma again for other use cases?
 *)
Lemma subst_tt_open_ct_rec : forall (X : atom) P T C k,
  type P ->
  subst_tt X P (open_ct_rec k C T) = open_ct_rec k C (subst_tt X P T)
with subst_tpt_open_cpt_rec : forall (X : atom) P T C k,
  type P ->
  subst_tpt X P (open_cpt_rec k C T) = open_cpt_rec k C (subst_tpt X P T).
Proof with auto using open_cset_capt, open_cpt_rec_type.
------
  intros X P T C.
  induction T ; intros ; simpl; f_equal...
  destruct (a == X)...
  inversion H ; simpl ; f_equal; subst...
------
  intros X P T C.
  induction T ; intros ; simpl; f_equal...
Qed.

(* T[0 !-> C][X !-> P] = T[X !-> P][0 !-> C] *)
Lemma subst_tt_open_ct : forall (X : atom) P T C,
  type P ->
  subst_tt X P (open_ct T C) = open_ct (subst_tt X P T) C.
Proof with auto*.
  intros X P T C.
  unfold open_ct.
  apply subst_tt_open_ct_rec...
Qed.

(* ********************************************************************** *)
(** ** Properties of expression substitution in expressions *)

(** This section follows the structure of the previous two sections. *)

Lemma open_ee_rec_expr_aux : forall e j v u C D i,
  i <> j ->
  (* Does D _need_ to be a concrete capture set here?
     open_ct_rec_capt requires this.
   *)
  empty_cset_bvars D ->
  (fv_cset C) `disjoint` (fv_cset D) ->
  open_ee_rec j v D e = open_ee_rec i u C (open_ee_rec j v D e) ->
  e = open_ee_rec i u C e.
Proof with eauto using open_ct_rec_capt.
  induction e; intros j v u C D i Neq Closed Disj H; simpl in *; inversion H; f_equal...
  - Case "exp_bvar".
    destruct (j===n)... destruct (i===n)... subst. destruct Neq...
Qed.

Lemma open_ee_rec_type_aux : forall e j V u c i,
  open_te_rec j V e = open_ee_rec i u c (open_te_rec j V e) ->
  e = open_ee_rec i u c e.
Proof with eauto using open_ct_rec_type_aux.
  induction e; intros j V u c' i H; simpl; inversion H; f_equal...
Qed.

Lemma open_ee_rec_expr : forall u c e k,
  expr e ->
  e = open_ee_rec k u c e.
Proof with auto*.
  intros u c e k Hexpr. revert k.
  induction Hexpr; intro k; simpl; f_equal; auto*.
  - pick fresh x. apply open_ct_rec_type...
  - pick fresh x.
    specialize H1 with (x := x) (k := S k).
    apply open_ee_rec_expr_aux with (j := 0) (v := x) (D := (cset_fvar x))...
    simpl. fnsetdec.
    (* that should go into a tactic *)
    unfold cset_disjoint_fvars. destruct c; unfold disjoint...
    simpl. fsetdec.
    simpl. fsetdec.
  - apply open_ct_rec_type...
  - pick fresh x. eapply open_ee_rec_type_aux with (V := x). apply H1...
  - apply open_ct_rec_type...
Qed.

Lemma subst_cset_fresh : forall x c C,
  x `notin` fv_cset c  ->
  c = subst_cset x C c.
Proof with auto*.
  intros x c C H.
  unfold subst_cset.
  destruct (cset_references_fvar_dec x c) eqn:Hd...

  (* TODO factor into a tactic *)
  rewrite cset_references_fvar_eq in Hd. csetdec. destruct c...
Qed.

Lemma subst_ct_fresh : forall (x: atom) c t,
  x `notin` fv_et t ->
  t = subst_ct x c t
with subst_cpt_fresh : forall (x: atom) c t,
  x `notin` fv_ept t ->
  t = subst_cpt x c t.
Proof with eauto using subst_cset_fresh.
------
  intros x c t. induction t; intro H ; simpl in *; f_equal...
------
  intros x c t. induction t; intro H ; simpl in *; f_equal...
Qed.

Lemma subst_ee_fresh : forall (x: atom) u c e,
  x `notin` fv_ee e ->
  e = subst_ee x u c e.
Proof with auto using subst_ct_fresh.
  intros x u c e; induction e; simpl ; intro H ; f_equal...
  - Case "exp_fvar".
    destruct (a==x)...
    contradict H; fsetdec.
Qed.

Lemma subst_capt_open_rec : forall x k c1 c2 c,
  capt c1 ->
  subst_cset x c1 (open_cset k c2 c) =
  open_cset k (subst_cset x c1 c2)
    (subst_cset x c1 c).
Proof with eauto*.
  intros x k c1 c2 c c1empt.
  destruct c eqn:Hc; destruct c1 eqn:Hc1; destruct c2 eqn:Hc2; inversion c1empt; cset_split; cset_cleanup.
Qed.

Lemma subst_ct_open_rec : forall x k c1 c2 t,
  capt c1 ->
  subst_ct x c1 (open_ct_rec k c2 t) =
  open_ct_rec k (subst_cset x c1 c2) (subst_ct x c1 t)
with subst_cpt_open_rec : forall x k c1 c2 t,
  capt c1 ->
  subst_cpt x c1 (open_cpt_rec k c2 t) =
  open_cpt_rec k (subst_cset x c1 c2) (subst_cpt x c1 t).
Proof with auto.
------
  intros x k c1 c2 t. revert c1 c2 k x.
  induction t ; intros c1 c2 k x c1empt;
    unfold open_ct_rec; unfold subst_ct; fold open_ct_rec; fold subst_ct;
    f_equal; try solve[ apply subst_capt_open_rec; apply c1empt].
  apply subst_cpt_open_rec.
  trivial.
------
  intros x k c1 c2 t. revert c1 c2 k x.
  induction t ; intros c1 c2 k x c1empt;
    unfold open_cpt_rec; unfold subst_ct; unfold subst_cpt; f_equal...
Qed.

Lemma subst_ee_open_ee_rec : forall e1 e2 x u c1 c2 k,
  expr u ->
  capt c1 ->
  subst_ee x u c1 (open_ee_rec k e2 c2 e1) =
    open_ee_rec k (subst_ee x u c1 e2) (subst_cset x c1 c2) (subst_ee x u c1 e1).
Proof with auto using subst_ct_open_rec.
  intros e1 e2 x u c1 c2 k Wu Wc. revert k.
  induction e1; intros k; simpl; f_equal...
  Case "exp_bvar".
    destruct (k === n); subst...
  Case "exp_fvar".
    destruct (a == x); subst... apply open_ee_rec_expr...
Qed.

Lemma subst_ee_open_ee : forall e1 e2 x u c1 c2,
  expr u ->
  capt c1 ->
  subst_ee x u c1 (open_ee e1 e2 c2) =
    open_ee (subst_ee x u c1 e1) (subst_ee x u c1 e2) (subst_cset x c1 c2).
Proof with auto*.
  intros.
  unfold open_ee.
  apply subst_ee_open_ee_rec...
Qed.

Lemma subst_ee_open_ee_var : forall (x y:atom) u c e,
  y <> x ->
  expr u ->
  capt c ->
  open_ee (subst_ee x u c e) y (cset_fvar y) = subst_ee x u c (open_ee e y (cset_fvar y)).
Proof with auto*.
  intros x y u c e Neq Wu Wc.
  unfold open_ee.
  rewrite subst_ee_open_ee_rec...
  simpl.
  destruct (y == x)...

  (* TODO factor into a tactic *)
  unfold subst_cset. simpl.
  destruct (AtomSet.F.mem x (singleton y)) eqn:Heq...
  rewrite <- AtomSetFacts.mem_iff in Heq.
  fsetdec.
Qed.

Lemma subst_capt_cset_swap : forall k x c c',
  ~ cset_references_fvar x c ->
  open_cset k c' c = subst_cset x c' (open_cset k x c).
Proof with eauto*.
  intros k x c c' Hfresh.
  cset_split; destruct c' eqn:Hc'; destruct c eqn:Hc; unfold cset_fvar in *; cset_cleanup...
Qed.
(** This should move into infrastructure probably at some point. **)
(** The next lemma states that opening a term is equivalent to first
    opening the term with a fresh name and then substituting for the
    name.  This is actually the strengthened induction hypothesis for
    the version we use in practice. *)

Lemma subst_ct_intro_rec : forall X T2 C k,
  X `notin` fv_et T2 ->
  open_ct_rec k C T2 = subst_ct X C (open_ct_rec k X T2)
with subst_cpt_intro_rec : forall X T2 C k,
  X `notin` fv_ept T2 ->
  open_cpt_rec k C T2 = subst_cpt X C (open_cpt_rec k X T2).
Proof with auto*.
------
  induction T2; intros C k Fr; simpl in *; f_equal...
  - Case "typ_cset".
    apply subst_capt_cset_swap.
    csetdec; destruct c...
------
  induction T2; intros C k Fr; simpl in *; f_equal...
Qed.

(** The next lemma is a direct corollary of the immediately preceding
    lemma---the index is specialized to zero.  *)
Lemma subst_ct_intro : forall X T2 C,
  X `notin` fv_et T2 ->
  open_ct T2 C = subst_ct X C (open_ct T2 X).
Proof with auto*.
  intros.
  unfold open_tt.
  apply subst_ct_intro_rec...
Qed.

Lemma subst_open_cset : forall k X C1 C2 c,
  capt C1 ->
  capt C2 ->
  ~ cset_references_fvar X C2 ->
  subst_cset X C1 (open_cset k C2 c) = open_cset k C2 (subst_cset X C1 c).
Proof.
  intros.
  unfold subst_cset; unfold open_cset;
  cset_split; cset_cleanup;
  destruct C2 eqn:HC2; destruct C1 eqn:HC1; try destruct c eqn:Hc;
  f_equal; subst; try fsetdec; try fnsetdec.
  all: inversion H; inversion H0; subst; fnsetdec.
Qed.

(* unfold subst_cset; unfold open_cset;
  cset_split; cset_cleanup;
  destruct C2 eqn:HC2; destruct C1 eqn:HC1; try destruct c eqn:Hc;
  f_equal; subst; try fsetdec; try fnsetdec. *)
(* all: inversion H; inversion H0; subst; fnsetdec. *)

Lemma subst_ct_open_ct_rec : forall (X : atom) C1 T C2 k,
  capt C1 ->
  capt C2 ->
  ~ cset_references_fvar X C2 ->
  subst_ct X C1 (open_ct_rec k C2 T) = open_ct_rec k C2 (subst_ct X C1 T)
with subst_cpt_open_cpt_rec : forall (X : atom) C1 T C2 k,
  capt C1 ->
  capt C2 ->
  ~ cset_references_fvar X C2 ->
  subst_cpt X C1 (open_cpt_rec k C2 T) = open_cpt_rec k C2 (subst_cpt X C1 T).
Proof with auto using subst_open_cset.
------
  intros X C1 T C2.
  induction T; intros; simpl; try trivial.

  f_equal.
  - apply subst_open_cset...
  - apply subst_cpt_open_cpt_rec...
------
  intros X C1 T C2.
  induction T; intros; simpl; try trivial.
  - f_equal; apply subst_ct_open_ct_rec...
  - f_equal; apply subst_ct_open_ct_rec...
Qed.



Lemma subst_ct_open_tt_rec_fresh : forall c z P t k,
  capt c ->
  z `notin` fv_et P ->
  subst_ct z c (open_tt_rec k P t) = open_tt_rec k P (subst_ct z c t)
with subst_cpt_open_tpt_rec_fresh : forall c z P t k,
  capt c ->
  z `notin` fv_et P ->
  subst_cpt z c (open_tpt_rec k P t) = open_tpt_rec k P (subst_cpt z c t).
Proof with eauto.
------
  induction t ; intros ; simpl ; f_equal...
  Case "exp_bvar".
    destruct (k === n)... symmetry.
    apply subst_ct_fresh...
------
  induction t ; intros ; simpl ; f_equal...
Qed.

Lemma subst_ct_open_tt_var : forall (X Y:atom) C T,
  Y <> X ->
  capt C ->
  open_tt (subst_ct X C T) Y = subst_ct X C (open_tt T Y).
Proof with auto*.
  intros X Y P T Neq Wu.
  unfold open_tt.
  rewrite subst_ct_open_tt_rec_fresh...
Qed.

Lemma subst_ct_open_ct_var : forall (x y:atom) c t,
  y <> x ->
  capt c ->
  (open_ct (subst_ct x c t) (cset_fvar y)) = (subst_ct x c (open_ct t (cset_fvar y))).
Proof with auto*.
  intros *; intros Neq Wu.
  unfold open_ct.
  symmetry.
  apply subst_ct_open_ct_rec...
  - constructor.
  - cbv [cset_references_fvar cset_all_fvars cset_fvar]. (* like unfold but a bit different *)
    fsetdec.
Qed.

Lemma subst_te_open_ee_rec : forall e1 e2 c Z P k,
  type P ->
  subst_te Z P (open_ee_rec k e2 c e1) =
    open_ee_rec k (subst_te Z P e2) c (subst_te Z P e1).
Proof with eauto using subst_tt_open_ct_rec.
  induction e1; intros e2 c' Z P k Tpe; simpl; f_equal...
  Case "exp_bvar".
    destruct (k === n)...
Qed.

Lemma subst_te_open_ee : forall e1 e2 c Z P,
  type P ->
  subst_te Z P (open_ee e1 e2 c) = open_ee (subst_te Z P e1) (subst_te Z P e2) c.
Proof with auto*.
  intros.
  unfold open_ee.
  apply subst_te_open_ee_rec...
Qed.

Lemma subst_te_open_ee_var : forall Z (x:atom) P e c,
  type P ->
  open_ee (subst_te Z P e) x c = subst_te Z P (open_ee e x c).
Proof with auto*.
  intros.
  rewrite subst_te_open_ee...
Qed.

Lemma subst_ee_open_te_rec : forall e P z u c k,
  expr u ->
  capt c ->
  z `notin` fv_et P ->
  subst_ee z u c (open_te_rec k P e) = open_te_rec k P (subst_ee z u c e).
Proof with eauto using subst_ct_open_tt_rec_fresh.
  induction e; intros P z u c' k H Hc Hfv; simpl; f_equal...
  Case "exp_fvar".
    destruct (a == z)... apply open_te_rec_expr...
Qed.

Lemma subst_ee_open_te : forall e P z u c,
  expr u ->
  capt c ->
  z `notin` fv_et P ->
  subst_ee z u c (open_te e P) = open_te (subst_ee z u c e) P.
Proof with auto*.
  intros.
  unfold open_te.
  apply subst_ee_open_te_rec...
Qed.

Lemma subst_ee_open_te_var : forall z (X:atom) u c e,
  expr u ->
  capt c ->
  open_te (subst_ee z u c e) X = subst_ee z u c (open_te e X).
Proof with auto*.
  intros z X u c e Wu Wc.
  rewrite subst_ee_open_te...
Qed.

(* if x is fresh, opening with {x} and then substituting is the same as opening directly. *)
Lemma open_ct_subst_ct_var : forall x c t k,
  x `notin` fv_et t ->
  open_ct_rec k c t = subst_ct x c (open_ct_rec k (cset_fvar x) t)
with open_cpt_subst_cpt_var : forall x c t k,
  x `notin` fv_ept t ->
  open_cpt_rec k c t = subst_cpt x c (open_cpt_rec k (cset_fvar x) t).
Proof with auto.
------
  induction t ; intros ; simpl in * ; f_equal; try solve [
    apply subst_cset_singleton; intro;
    destruct c0; simpl in *; fsetdec
  ]...
------
  induction t ; intros ; simpl in * ; f_equal...
Qed.



Lemma subst_ee_intro_rec : forall x e u c k,
  x `notin` fv_ee e ->
  open_ee_rec k u c e = subst_ee x u c (open_ee_rec k (exp_fvar x) (cset_fvar x) e).
Proof with eauto using open_ct_subst_ct_var.
  induction e; intros u c' k Fr; simpl in *; f_equal...
  - Case "exp_bvar".
    destruct (k === n)... simpl. destruct (x == x)... contradiction.
  - Case "exp_fvar".
    destruct (a == x)... contradict Fr; fsetdec.
Qed.

Lemma subst_ee_intro : forall x e u c,
  x `notin` fv_ee e ->
  open_ee e u c = subst_ee x u c (open_ee e x (cset_fvar x)).
Proof with auto*.
  intros.
  unfold open_ee.
  apply subst_ee_intro_rec...
Qed.


(* *********************************************************************** *)
(** * #<a name="lc"></a># Local closure is preserved under substitution *)

(** While these lemmas may be considered properties of substitution, we
    separate them out due to the lemmas that they depend on. *)

(** The following lemma depends on [subst_tt_open_tt_var]. *)

Lemma subst_tt_type : forall Z P T,
  type T ->
  type P ->
  type (subst_tt Z P T)
with subst_tpt_type : forall Z P T,
  pretype T ->
  type P ->
  pretype (subst_tpt Z P T).
Proof with auto.
------
  intros Z P T HT HP.
  induction HT; simpl...
  - Case "type_fvar".
    destruct (X == Z)...
------
  intros Z P T HT HP.
  induction HT; simpl...
  - Case "type_arrow".
    pick fresh Y and apply type_arrow...
    rewrite <- subst_tt_open_ct...
  - Case "type_all".
    pick fresh Y and apply type_all...
    rewrite subst_tt_open_tt_var...
Qed.


(** The following lemma depends on [subst_tt_type] and
    [subst_te_open_ee_var]. *)

Lemma subst_te_expr : forall Z P e,
  expr e ->
  type P ->
  expr (subst_te Z P e).
Proof with eauto using subst_tt_type.
  intros Z P e He Hp.
  induction He; simpl ; econstructor...
  (* case exp_abs *)
  - instantiate (1 := L `union` singleton Z). intros.
   rewrite subst_te_open_ee_var.
   apply H1.
   fsetdec.
   apply Hp.

  (* case exp_tabs *)
  - instantiate (1 := L `union` singleton Z). intros.
    rewrite subst_te_open_te_var. apply H1. fsetdec. fsetdec. auto.
Qed.

(** The following lemma depends on [subst_ee_open_ee_var] and
    [subst_ee_open_te_var].

    This lemma can be cleaned up quite a bit -- just making it go through for now.
*)

Lemma open_capt_subst_aux : forall k x z C' C,
  x `notin` fv_cset C ->
  x `notin` fv_cset C' ->
  z <> x ->
  capt C' ->
  open_cset k (cset_fvar x) (subst_cset z C' C) =
  subst_cset z C' (open_cset k (cset_fvar x) C).
Proof.
  intros k x z C C' HxfC HxfC' Hxfz HkfC'.
  (* There really should be a nice proof of this lemma.  Probably
     wants some automation here. *)
  unfold cset_fvar.
  csetdec.
  destruct C eqn:HC; destruct C' eqn:HC'; inversion HkfC';
  cset_split; cset_cleanup.
Qed.

Local Hint Extern 1 (~ AtomSet.F.In _ _) => simpl_env in *; [fsetdec] : core.

Lemma subst_ct_open_fresh : forall k z C T X,
  (* X fresh requirement here in z c T *)
  X `notin` (singleton z `union` fv_tt T `union` fv_et T) /\ X `notin` fv_cset C ->
  capt C ->
  (open_ct_rec k (cset_fvar X) (subst_ct z C T)) =
    (subst_ct z C (open_ct_rec k (cset_fvar X) T))
with subst_cpt_open_fresh : forall k z C T X,
    (* X fresh requirement here in z c T *)
    X `notin` (singleton z `union` fv_tpt T `union` fv_ept T) /\ X `notin` fv_cset C ->
    capt C ->
    (open_cpt_rec k (cset_fvar X) (subst_cpt z C T)) =
      (subst_cpt z C (open_cpt_rec k (cset_fvar X) T)).
Proof with eauto*.
------
  intros k z C T X HXfresh HCfresh. revert k.
  induction T; intro k; simpl in *; try reflexivity.
  * (* Case typ_capt *)
    f_equal.
    + apply open_capt_subst_aux...
      fsetdec.
    + apply subst_cpt_open_fresh...
     (* apply IHT. split. fsetdec. apply HXfresh. *)
------
  intros k z C T X HXfresh HCfresh. revert k.
  induction T; intro k; simpl in *; try reflexivity; f_equal...
Qed.

Lemma open_tt_subst_ct_aux : forall k X z C T,
  X `notin` fv_cset C ->
  open_tt_rec k X (subst_ct z C T) =
  subst_ct z C (open_tt_rec k X T)
with open_tpt_subst_ct_aux : forall k X z C T,
  X `notin` fv_cset C ->
  open_tpt_rec k X (subst_cpt z C T) =
  subst_cpt z C (open_tpt_rec k X T).
Proof with eauto*.
------
  intros k X z C T HXfresh. revert k. induction T; intro k; simpl in *; f_equal...
  destruct (k === n)...
------
  intros k X z C T HXfresh. revert k. induction T; intro k; simpl in *; f_equal...
Qed.


Lemma capt_subst : forall z c1 c2,
  capt c1 ->
  capt c2 ->
  capt (subst_cset z c1 c2).
Proof with eauto*.
  intros z c1 c2 Hc1 Hc2.
  destruct Hc1;  destruct Hc2; unfold subst_cset; cset_split...
  - assert (NatSet.F.union {}N {}N = {}N) by fnsetdec. rewrite H...
Qed.

Lemma subst_ct_type : forall T z c,
  type T ->
  capt c ->
  type (subst_ct z c T)
with subst_cpt_type : forall T z c,
  pretype T ->
  capt c ->
  pretype (subst_cpt z c T).
Proof with auto using capt_subst.
------
  intros T z c Tpe Closed.
  induction Tpe; simpl; try econstructor...
------
  intros T z c Tpe Closed.
  induction Tpe; simpl; try econstructor...
  - let F := gather_atoms in instantiate (1 := F).
    intros X HXfresh.
    assert ((open_ct (subst_ct z c T2) (cset_fvar X)) =
            (subst_ct z c (open_ct T2 (cset_fvar X)))).
    { apply subst_ct_open_fresh. split. fsetdec. destruct c; fsetdec. apply Closed. }
    rewrite H1...
  (* Can we use subst_ct_fresh??? -- no, that requires z to be fresh; but we get a simple
      helper lemma above for the equality. *)
  - let F := gather_atoms in instantiate (1 := F).
    intros X HXfresh.
    assert ((open_tt (subst_ct z c T2) X) = (subst_ct z c (open_tt T2 X))).
    { apply open_tt_subst_ct_aux. destruct c... }
    rewrite H1...
Qed.

(* TODO clean up the proof here *)
Lemma subst_ee_expr : forall z e1 e2 c,
  expr e1 ->
  expr e2 ->
  capt c ->
  expr (subst_ee z e2 c e1).
Proof with eauto using subst_ct_type.
  intros z e1 e2 c He1 He2 Closed. revert z.

  induction He1; intro z; simpl; auto;
  try solve [
    econstructor; eauto using subst_ct_type;
    try let F := gather_atoms in instantiate (1 := F);
    intros;
    try rewrite subst_ee_open_ee_var;
    try rewrite subst_ee_open_te_var;
    eauto
  ].
  - destruct (x == z)...
Qed.



(* *********************************************************************** *)
(** * #<a name="auto"></a># Automation *)

(** We add as hints the fact that local closure is preserved under
    substitution.  This is part of our strategy for automatically
    discharging local-closure proof obligations. *)

Hint Resolve subst_tt_type subst_te_expr subst_ee_expr : core.



(** When reasoning about the [binds] relation and [map], we
    occasionally encounter situations where the binding is
    over-simplified.  The following hint undoes that simplification,
    thus enabling [Hint]s from the [Environment] library. *)

Hint Extern 1 (binds _ (?F (subst_tt ?X ?U ?T)) _) =>
  unsimpl (subst_tb X U (F T)) : core.

Hint Extern 1 (binds _ (?F (subst_ct ?X ?U ?C)) _) =>
  unsimpl (subst_cb X U (F C)) : core.

(** Tactic that matches the goal for `open_ct ?T ?C` and tries
    to prove that `type ?T`. *)

Ltac closed_type :=
  repeat (match goal with
    | [ |- context[open_ct ?T ?C] ] =>
      replace (open_ct T C) with T ;
      auto ;
      try apply open_ct_rec_type ;
      auto
    | [ |- context[open_tt ?T ?C] ] =>
      replace (open_tt T C) with T ;
      auto ;
      try apply open_tt_rec_type ;
      auto
  end).

(** More substitution lemmas *)
  
Lemma subst_ct_open_tt_rec : forall c z P t k,
  capt c ->
  subst_ct z c (open_tt_rec k P t) = open_tt_rec k (subst_ct z c P) (subst_ct z c t)
with subst_cpt_open_tpt_rec : forall c z P t k,
  capt c ->
  subst_cpt z c (open_tpt_rec k P t) = open_tpt_rec k (subst_ct z c P) (subst_cpt z c t).
Proof with eauto.
  ------
  induction t ; intros ; simpl ; f_equal...
  Case "exp_bvar".
    destruct (k === n)... 
  ------
  induction t ; intros ; simpl ; f_equal...
Qed.

Lemma subst_ct_open_tt : forall x c t1 t2,
  capt c ->
  subst_ct x c (open_tt t1 t2) = (open_tt (subst_ct x c t1) (subst_ct x c t2)).
Proof with auto using open_cset_capt, open_cpt_rec_type, subst_ct_open_tt_rec.
  intros * Hcapt.
  cbv [open_tt].
  apply subst_ct_open_tt_rec...
Qed.

Lemma subst_ct_open_ct : forall x c1 T c2,
  capt c1 ->
  subst_ct x c1 (open_ct T c2) = (open_ct (subst_ct x c1 T) (subst_cset x c1 c2)).
Proof with auto using open_cset_capt, open_cpt_rec_type, subst_ct_open_rec.
  intros * Hcapt.
  induction T... eapply subst_ct_open_rec...
Qed.

Lemma open_ct_subst_tt : forall x C S T,
  type S ->
  open_ct (subst_tt x S T) C = subst_tt x S (open_ct T C).
Proof with auto using open_cset_capt, open_cpt_rec_type, subst_ct_open_rec,
  subst_ct_open_tt_var, open_ct_subst_ct_var.
  intros * HS.
  cbv [open_ct]...
  pick fresh y for (fv_et (subst_tt x S T)).
  erewrite open_ct_subst_ct_var. 
  erewrite subst_tt_open_ct_rec.
  erewrite <-subst_ct_intro_rec.
  all: eauto.
Qed.

Lemma subst_tt_open_ct_var : forall (X y:atom) P T,
  y <> X ->
  type P ->
  (open_ct (subst_tt X P T) (cset_fvar y)) = (subst_tt X P (open_ct T (cset_fvar y))).
Proof with auto*.
  intros *; intros Neq Wu.
  unfold open_ct.
  symmetry.
  apply subst_tt_open_ct_rec...
Qed.

Lemma subst_cset_useless_repetition : forall x C1 C2 D,
  x `notin` cset_fvars C2 ->
  subst_cset x C1 (subst_cset x C2 D) = (subst_cset x C2 D).
Proof.
  intros.
  destruct D.
  {
    unfold subst_cset, cset_references_fvar_dec.
    reflexivity.
  }
  unfold subst_cset, cset_references_fvar_dec.
  destruct (AtomSet.F.mem x t) eqn:EQ.
  - unfold cset_remove_fvar at 1.
    unfold cset_union at 1.
    destruct C2.
    + reflexivity.
    + rewrite <- AtomSetFacts.mem_iff in EQ.
      unfold cset_fvars in H.
      replace (AtomSet.F.mem x (t1 `union` t `remove` x)) with false by fset_mem_dec.
      reflexivity.
  - rewrite EQ.
    reflexivity.
Qed.

Lemma subst_ct_useless_repetition : forall x C D T,
  x `notin` cset_fvars D ->
  subst_ct x C (subst_ct x D T) = (subst_ct x D T)
with subst_cpt_useless_repetition : forall x C D T,
  x `notin` cset_fvars D ->
  subst_cpt x C (subst_cpt x D T) = (subst_cpt x D T).
Proof with auto.
{ intros.
  induction T; simpl; try reflexivity.
  rewrite subst_cset_useless_repetition.
  rewrite subst_cpt_useless_repetition.
  all : trivial.
}
{ intros.
  induction T; simpl; try reflexivity.
  - rewrite subst_ct_useless_repetition.
    rewrite subst_ct_useless_repetition.
    all : trivial.
  - rewrite subst_ct_useless_repetition.
    rewrite subst_ct_useless_repetition.
    all : trivial.
}
Qed.


==> anc/CFsub_Lemmas.v <==
Require Import Coq.Program.Equality.

Require Export CFsub_Infrastructure.
Require Import Atom.

(* ********************************************************************** *)
(** * #<a name="wft"></a># Utils *)

Lemma ok_tail : forall (F E : env),
  ok (F ++ E) ->
  ok E.
Proof.
  intros.
  rewrite_env (empty ++ F ++ E) in H.
  rewrite_env (empty ++ E).
  eapply ok_remove_mid; eauto.
Qed.

Hint Extern 1 (ok ?E) =>
match goal with
  | H : ok (?F ++ E) |- _ =>
    apply (ok_tail F E)
end : core.

Ltac clear_frees :=
  repeat match goal with
         | H : _ `notin` _ |- _ =>
           clear H
         end.

Ltac prepare_for_fsetdec :=
  clear_frees; simpl_env in *.

Hint Extern 10 (AtomSet.F.Subset _ _) =>
(* idtac "go fsetdec go" ; *)
(* NOTE: "free" hypothesis are unlikely to help with subsets and they can cause fsetdec to hang *)
try solve [prepare_for_fsetdec; fsetdec]
: core.

(* ********************************************************************** *)
(** * #<a name="wft"></a># Properties of [wf_typ] *)

(** If a type is well-formed in an environment, then it is locally
    closed. *)

Lemma capt_from_wf_cset : forall E A C,
  wf_cset E A C -> capt C.
Proof with auto.
  intros.
  inversion H...
Qed.

Lemma type_from_wf_typ : forall E Ap Am T,
  wf_typ E Ap Am T -> type T
with pretype_from_wf_pretyp : forall E Ap Am T,
  wf_pretyp E Ap Am T -> pretype T.
Proof with eauto using capt_from_wf_cset.
------
  intros *. intros H.
  induction H.
  econstructor.
  econstructor...
------
  intros *. intros H.
  induction H.
  - trivial.
  - pick fresh X and apply type_arrow...
  - pick fresh X and apply type_all...
Qed.

(** This is a useful helper tactic for clearing away
    capture set wellformedness. *)

Ltac wf_cset_simpl instantiate_ext :=
  match goal with
  | H : _ |- (wf_cset _ _ cset_universal) =>
    constructor
  | H : (wf_cset _ _ ?C) |- (wf_cset _ _ ?C) =>
    let Hdestruct := fresh "Hdestruct" in
    let x  := fresh "x" in
    let Hx := fresh "Hxin" in
    let Hexists := fresh "Hexists" in
    let T := fresh "T" in
    let Hbound := fresh "Hbound" in
    let E := fresh "E" in
    let A := fresh "A" in
    let fvars := fresh "fvars" in
    let Hclosed := fresh "Hclosed" in
    inversion H as [|E A fvars Hbound Hclosed]; subst; [
      auto |
      constructor; [
        unfold allbound_typ in Hbound;
        intros x Hx;
        destruct (Hbound x Hx) as [T Hexists];
        lazymatch instantiate_ext with
        | True => exists T
        | False => idtac
        end |
        fsetdec
      ]
    ]
  end.

Lemma wf_cset_weakening : forall E A A' F G C,
    wf_cset (G ++ E) A C ->
    ok (G ++ F ++ E) ->
    AtomSet.F.Subset A A' ->
    wf_cset (G ++ F ++ E) A' C.
Proof with auto*.
  intros *.
  intros Hcset Henv Hpres.
  wf_cset_simpl True...
Qed.

Lemma wf_cset_set_weakening : forall E A A' C,
  wf_cset E A C ->
  AtomSet.F.Subset A A' ->
  wf_cset E A' C.
Proof with eauto*.
  intros.
  inversion H; constructor...
Qed.

Lemma wf_cset_weaken_head : forall C E A F,
  wf_cset E A C ->
  ok (F ++ E) ->
  wf_cset (F ++ E) A C.
Proof.
  intros.
  rewrite_env (empty ++ F++ E).
  apply wf_cset_weakening with (A := A); auto.
Qed.

Local Lemma atomset_union_right : forall A B C,
  AtomSet.F.Subset A B ->
  AtomSet.F.Subset (A `union` C) (B `union` C).
Proof.
  intros.
  fsetdec.
Qed.

Lemma wf_typ_weakening : forall T E Ap Am Ap' Am' F G,
  wf_typ (G ++ E) Ap Am T ->
  ok (G ++ F ++ E) ->
  AtomSet.F.Subset Ap Ap' ->
  AtomSet.F.Subset Am Am' ->
  wf_typ (G ++ F ++ E) Ap' Am' T
with wf_pretyp_weakening : forall T E Ap Am Ap' Am' F G,
  wf_pretyp (G ++ E) Ap Am T ->
  ok (G ++ F ++ E) ->
  AtomSet.F.Subset Ap Ap' ->
  AtomSet.F.Subset Am Am' ->
  wf_pretyp (G ++ F ++ E) Ap' Am' T.
Proof with simpl_env; eauto using wf_cset_weakening.
------
  intros.
  remember (G ++ E).
  generalize dependent G.
  induction H; intros G Hok Heq; subst.
  - apply wf_typ_var with (U := U)...
  - apply wf_typ_capt...
------
  intros.
  remember (G ++ E).
  generalize dependent G.
  induction H; intros G Hok Heq; subst.
  - apply wf_typ_top.
  (* typ_arrow case *)
  - pick fresh Y and apply wf_typ_arrow.
    eapply wf_typ_weakening...
    rewrite <- concat_assoc.
    eapply wf_typ_weakening...
  (* typ_all case *)
  - pick fresh Y and apply wf_typ_all.
    eapply wf_typ_weakening...
    rewrite <- concat_assoc.
    eapply wf_typ_weakening...
Qed.

Lemma wf_typ_weaken_head : forall T E Ap Am Ap' Am' F,
  wf_typ E Ap Am T ->
  ok (F ++ E) ->
  AtomSet.F.Subset Ap Ap' ->
  AtomSet.F.Subset Am Am' ->
  wf_typ (F ++ E) Ap' Am' T.
Proof.
  intros.
  rewrite_env (empty ++ F ++ E).
  apply wf_typ_weakening with (Ap := Ap) (Am := Am); eauto || fsetdec.
Qed.

Lemma wf_typ_set_weakening : forall E Ap Am Ap' Am' T,
  wf_typ E Ap Am T ->
  ok E ->
  AtomSet.F.Subset Ap Ap' ->
  AtomSet.F.Subset Am Am' ->
  wf_typ E Ap' Am' T
with wf_pretyp_set_weakening : forall E Ap Am Ap' Am' T,
  wf_pretyp E Ap Am T ->
  ok E ->
  AtomSet.F.Subset Ap Ap' ->
  AtomSet.F.Subset Am Am' ->
  wf_pretyp E Ap' Am' T.
Proof.
------
  intros.
  rewrite_env (empty ++ empty ++ E).
  rewrite_env (empty ++ E) in H.
  eapply wf_typ_weakening; eauto.
------
  intros.
  rewrite_env (empty ++ empty ++ E).
  rewrite_env (empty ++ E) in H.
  eapply wf_pretyp_weakening; eauto.
Qed.

(* Type bindings don't matter at all! *)
Lemma wf_cset_narrowing_base : forall V U C E A F X,
  wf_cset (F ++ [(X, bind_sub V)] ++ E) A C ->
  ok (F ++ [(X, bind_sub U)] ++ E) ->
  wf_cset (F ++ [(X, bind_sub U)] ++ E) A C.
Proof with simpl_env; eauto.
  intros *.
  intros Hwf Hok.
  wf_cset_simpl True...
  binds_cases Hexists...
Qed.

Lemma wf_typ_narrowing_base : forall V U T E Ap Am F X,
  wf_typ (F ++ [(X, bind_sub V)] ++ E) Ap Am T ->
  ok (F ++ [(X, bind_sub U)] ++ E) ->
  wf_typ (F ++ [(X, bind_sub U)] ++ E) Ap Am T
with wf_pretyp_narrowing_base : forall V U T E Ap Am F X,
  wf_pretyp (F ++ [(X, bind_sub V)] ++ E) Ap Am T ->
  ok (F ++ [(X, bind_sub U)] ++ E) ->
  wf_pretyp (F ++ [(X, bind_sub U)] ++ E) Ap Am T.
Proof with simpl_env; eauto using wf_cset_narrowing_base.
------
  intros.
  remember (F ++ [(X, bind_sub V)] ++ E).
  generalize dependent F.
  induction H; intros F Hok Heq; subst.
  (* typ_var *)
  - binds_cases H.
    + apply wf_typ_var with (U := U0)...
    + apply wf_typ_var with (U := U)...
    + apply wf_typ_var with (U := U0)...
  - apply wf_typ_capt...
------
  intros.
  remember (F ++ [(X, bind_sub V)] ++ E).
  generalize dependent F.
  induction H; intros F Hok Heq; subst; try solve [econstructor].
  (* typ_arrow *)
  - pick fresh Y and apply wf_typ_arrow...
    rewrite <- concat_assoc.
    eapply wf_typ_narrowing_base...
  (* typ_all *)
  - pick fresh Y and apply wf_typ_all...
    rewrite <- concat_assoc.
    eapply wf_typ_narrowing_base...
Qed.

Lemma wf_cset_narrowing_typ_base : forall C1 C2 C E A F X,
  wf_cset (F ++ [(X, bind_typ C1)] ++ E) A C ->
  ok (F ++ [(X, bind_typ C2)] ++ E) ->
  wf_cset (F ++ [(X, bind_typ C2)] ++ E) A C.
Proof with simpl_env; eauto.
  intros *. intros Hwf Hok.
  wf_cset_simpl False.
  binds_cases Hexists...
Qed.

Lemma wf_typ_narrowing_typ_base : forall V U T E Ap Am F X,
  wf_typ (F ++ [(X, bind_typ V)] ++ E) Ap Am T ->
  ok (F ++ [(X, bind_typ U)] ++ E) ->
  wf_typ (F ++ [(X, bind_typ U)] ++ E) Ap Am T
with wf_pretyp_narrowing_typ_base : forall V U T E Ap Am F X,
  wf_pretyp (F ++ [(X, bind_typ V)] ++ E) Ap Am T ->
  ok (F ++ [(X, bind_typ U)] ++ E) ->
  wf_pretyp (F ++ [(X, bind_typ U)] ++ E) Ap Am T.
Proof with simpl_env; eauto using wf_cset_narrowing_typ_base.
------
  intros *. intros Hwf_typ Hok.
  remember (F ++ [(X, bind_typ V)] ++ E).
  generalize dependent F.
  induction Hwf_typ; intros F Hok Heq; subst.
  - binds_cases H...
  - econstructor...
------
  intros *. intros Hwf_typ Hok.
  remember (F ++ [(X, bind_typ V)] ++ E).
  generalize dependent F.
  induction Hwf_typ; intros F Hok Heq; subst.
  - constructor.
  - Case "typ_arrow".
    pick fresh Y and apply wf_typ_arrow...
    rewrite <- concat_assoc.
    eapply wf_typ_narrowing_typ_base...
  - Case "typ_all".
    pick fresh Y and apply wf_typ_all...
    rewrite <- concat_assoc.
    eapply wf_typ_narrowing_typ_base...
Qed.

Hint Extern 5 (wf_typ ?E _ _ ?T) =>
match goal with
| H : (wf_typ E ?Ap0 ?Am0 T) |- _ =>
  apply wf_typ_set_weakening with (Ap := Ap0) (Am := Am0)
| H : (wf_typ_in E T) |- _ =>
  unfold wf_typ_in in H; apply wf_typ_set_weakening with (Ap := (dom E)) (Am := (dom E))
end : core.


(** Substitution lemmas *)
Lemma wf_cset_subst_tb : forall F Q E Ap Am Z P C,
  wf_cset (F ++ [(Z, bind_sub Q)] ++ E) Ap C ->
  wf_typ E Ap Am P ->
  ok (map (subst_tb Z P) F ++ E) ->
  wf_cset (map (subst_tb Z P) F ++ E) Ap C.
Proof with simpl_env; eauto*.
  intros *. intros HwfC HwfP Hok.
  wf_cset_simpl False...
  binds_cases Hexists...
  * exists (subst_tt Z P T)...
Qed.

Lemma wf_typ_subst_tb : forall F Q E Ap Am Z P T,
  wf_typ (F ++ [(Z, bind_sub Q)] ++ E) Ap Am T ->
  (** NOTE here that P needs to be well formed in both the + and - environments, *)
(*       as we're substituting in both places. *)
  wf_typ E Ap Am P ->
  wf_typ E Am Ap P ->
  ok (map (subst_tb Z P) F ++ E) ->
  wf_typ (map (subst_tb Z P) F ++ E) Ap Am (subst_tt Z P T)
with wf_pretyp_subst_tb : forall F Q E Ap Am Z P T,
  wf_pretyp (F ++ [(Z, bind_sub Q)] ++ E) Ap Am T ->
  wf_typ E Ap Am P ->
  wf_typ E Am Ap P ->
  ok (map (subst_tb Z P) F ++ E) ->
  wf_pretyp (map (subst_tb Z P) F ++ E) Ap Am (subst_tpt Z P T).
Proof with simpl_env; eauto using wf_typ_weaken_head, type_from_wf_typ, wf_cset_subst_tb.
------
  intros *. intros HwfT HwfPp HwfPm Hok.
  remember (F ++ [(Z, bind_sub Q)] ++ E).
  generalize dependent F.
  induction HwfT; intros F EQF Hok; subst; simpl subst_tt.
  - Case "wf_typ_var".
    destruct (X == Z); subst...
    + SCase "X <> Z".
      unfold wf_typ_in in *.
      binds_cases H...
      apply (wf_typ_var (subst_tt Z P U))...
  - unfold wf_typ_in in *.
    econstructor...
------
  intros *. intros HwfT HwfPp HwfPm Hok.
  remember (F ++ [(Z, bind_sub Q)] ++ E).
  generalize dependent F.
  induction HwfT; intros F EQF Hok; subst; simpl subst_tt.
  - constructor.
  - Case "wf_typ_arrow".
    pick fresh Y and apply wf_typ_arrow...
    + SCase "T2".
      unfold open_ct in *...
      rewrite <- subst_tt_open_ct_rec...
      rewrite_env (map (subst_tb Z P) ([(Y, bind_typ T1)] ++ F) ++ E).
      eapply wf_typ_subst_tb...
      * apply wf_typ_set_weakening with (Ap := Ap) (Am := Am)...
  - Case "wf_typ_all".
    pick fresh Y and apply wf_typ_all...
    + SCase "T2".
      unfold open_ct in *...
      rewrite subst_tt_open_tt_var...
      rewrite_env (map (subst_tb Z P) ([(Y, bind_sub T1)] ++ F) ++ E).
      eapply wf_typ_subst_tb...
Qed.


Lemma wf_cset_over_subst : forall F Q E A Z C C',
  ok (map (subst_cb Z C) F ++ E) ->
  wf_cset E A C ->
  wf_cset (F ++ [(Z, bind_typ Q)] ++ E) A C' ->
  ok (F ++ [(Z, bind_typ Q)] ++ E) ->
  wf_cset (map (subst_cb Z C) F ++ E) (A `remove` Z) (subst_cset Z C C').
Proof with eauto.
    intros F Q E A Z C C'.
    intros HokFE HwfC HwfC' Hok.
    inversion HwfC; inversion HwfC'; subst...
    (** Case analysis : this should maybe go through better, hopefully? *)
    + unfold subst_cset; cset_split; try constructor...
      {
        unfold allbound_typ in *.
        intros x Hfvx.
        specialize (H2 _ Hfvx).
        rewrite cset_not_references_fvar_eq in H_destruct...
        csethyp.
        assert (x <> Z) by fsetdec.
        inversion H2 as [T H0]...
        binds_cases H0...
        exists (subst_ct Z cset_universal T)...
      }
      {
        rewrite cset_not_references_fvar_eq in H_destruct...
        csethyp.
        fsetdec.
      }
    +
      assert (fvars `subset` dom E). {
        unfold allbound_typ in *. intros fv Hfv.
        specialize (H fv Hfv) as [T Hbinds].
        apply binds_In in Hbinds. assumption.
      }
      assert (Z `notin` dom E). {
        apply fresh_mid_tail in Hok.
        assumption.  
      }
      unfold subst_cset...
      cset_split; inversion HwfC; inversion HwfC';
      try rewrite cset_not_references_fvar_eq in H_destruct;
      try rewrite cset_references_fvar_eq in H_destruct;
      assert (NatSet.F.union {}N {}N = {}N) as Hunion by (fnsetdec; eauto*); subst;
      try rewrite Hunion in *; constructor; unfold allbound_typ in *; intros...
      {
        assert (x `in` (fvars `union` fvars0)) as Hfv by fsetdec.
        assert (x <> Z) by fsetdec.
        rewrite AtomSetFacts.union_iff in Hfv...
        inversion Hfv...
        + specialize (H _ H8).
          inversion H as [T H10].
          exists T...
        + specialize (H4 _ H8).
          destruct H4 as [T Hbinds].
          binds_cases Hbinds; subst...
          eexists (subst_ct Z _ T).
          apply binds_head...
      }
      {
        assert ((fvars `union` fvars0) `subset` A) by fsetdec.
        assert (((fvars `union` fvars0) `remove` Z) `subset` (A `remove` Z)) by fsetdec.
        (** Z is not in fvars as Z is not in dom(E) *)
        fsetdec.
      }
      {
        specialize (H11 _ H3)...
        inversion H11 as [T H10].
        binds_cases H10; subst...
        {
          csethyp.
          fsetdec.
        }
        {
          exists (subst_ct Z (cset_set fvars {}N) T)...
        }
      }
      {
        csethyp.
        fsetdec.
      }
Qed.
Lemma wf_typ_subst_cb : forall F Q E Ap Am Z C T,
  wf_typ (F ++ [(Z, bind_typ Q)] ++ E) Ap Am T ->
  wf_cset E Ap C ->
  wf_cset E Am C ->
  ok (map (subst_cb Z C) F ++ E) ->
  ok (F ++ [(Z, bind_typ Q)] ++ E) ->
  wf_typ (map (subst_cb Z C) F ++ E)
         (Ap `remove` Z) (Am `remove` Z)
         (subst_ct Z C T)
with wf_pretyp_subst_cb : forall F Q E Ap Am Z C T,
  wf_pretyp (F ++ [(Z, bind_typ Q)] ++ E) Ap Am T ->
  wf_cset E Ap C ->
  wf_cset E Am C ->
  ok (map (subst_cb Z C) F ++ E) ->
  ok (F ++ [(Z, bind_typ Q)] ++ E) ->
  wf_pretyp (map (subst_cb Z C) F ++ E)
            (Ap `remove` Z) (Am `remove` Z)
            (subst_cpt Z C T).
Proof with simpl_env; eauto using wf_typ_weaken_head, type_from_wf_typ, wf_cset_subst_tb,
    capt_from_wf_cset.
------
  intros *. intros HwfT HwfCp HwfCm Hok HokZ.
  remember (F ++ [(Z, bind_typ Q)] ++ E).
  generalize dependent F.
  induction HwfT; intros F ? Hok; subst; simpl subst_ct...
  - Case "wf_typ_var".
    binds_cases H...
    apply (wf_typ_var (subst_ct Z C U))...
  - Case "wf_typ_capt".
    constructor...
    apply wf_cset_over_subst with (Q := Q)...
------
  intros *. intros HwfT HwfCp HwfCm Hok HokZ.
  remember (F ++ [(Z, bind_typ Q)] ++ E).
  generalize dependent F.
  induction HwfT; intros F ? Hok; subst; simpl subst_ct.
  - constructor.
  - Case "wf_typ_arrow".
    pick fresh Y and apply wf_typ_arrow.
    all : fold subst_ct...
    + SCase "T2".
      unfold open_ct in *...
      rewrite <- subst_ct_open_ct_rec...
      rewrite_env (map (subst_cb Z C) ([(Y, bind_typ T1)] ++ F) ++ E).
      replace (Ap `remove` Z `union` singleton Y)
        with ((Ap `union` singleton Y) `remove` Z).
      2: {
        assert (Y `notin` singleton Z) by notin_solve.
        clear Fr.
        fsetdec.
      }
      apply wf_typ_subst_cb with (Q := Q)...
      * apply wf_cset_set_weakening with (A := Ap)...
      * econstructor...
      * unfold cset_references_fvar, cset_all_fvars.
        simpl.
        notin_solve.
  - Case "wf_typ_all".
    pick fresh Y and apply wf_typ_all; fold subst_ct...
    + SCase "T2".
      unfold open_ct in *...
      rewrite subst_ct_open_tt_var...
      rewrite_env (map (subst_cb Z C) ([(Y, bind_sub T1)] ++ F) ++ E).
      eapply wf_typ_subst_cb...
Qed.

Lemma wf_typ_subst_cb' : forall F Q E Z T C,
  wf_typ_in (F ++ [(Z, bind_typ Q)] ++ E) T ->
  wf_cset_in E C ->
  ok (F ++ [(Z, bind_typ Q)] ++ E) ->
  ok (map (subst_cb Z C) F ++ E) ->
  wf_typ_in (map (subst_cb Z C) F ++ E) (subst_ct Z C T).
Proof with eauto.
  intros.
  unfold wf_typ_in.
  simpl_env.
  replace (dom F `union` dom E)
    with ((dom F `union` singleton Z `union` dom E) `remove` Z).
  2: {
    (* Z is not in dom F nor in dom E. *)
    assert (Z `notin` dom F). {
      apply fresh_mid_head in H1.
      assumption.
    }
    assert (Z `notin` dom E). {
      apply fresh_mid_tail in H1.
      assumption.
    }
    fsetdec.
  }
  apply wf_typ_subst_cb with (Q := Q)...
  eapply wf_cset_set_weakening...
  eapply wf_cset_set_weakening...
Qed.

Lemma wf_typ_open_capt : forall E C T1 T2,
  ok E ->
  wf_pretyp_in E (typ_arrow T1 T2) ->
  wf_cset_in E C ->
  wf_typ_in E (open_ct T2 C).
Proof with simpl_env; eauto.
  intros E C T1 T2 Hok HwfA HwfC.
  inversion HwfA; subst...
  pick fresh X.
  rewrite (subst_ct_intro X)...
  rewrite_env (map (subst_cb X C) empty ++ E).
  (** another lemma needed *)
  eapply wf_typ_subst_cb' with (Q := T1)...
  assert (X `notin` L) by fsetdec.
  specialize (H5 X H).
  unfold wf_typ_in...
Qed.


Lemma wf_cset_narrowing : forall F E x Q P C,
  wf_cset_in (F ++ [(x, bind_sub Q)] ++ E) C ->
  ok (F ++ [(x, bind_sub P)] ++ E) ->
  wf_cset_in (F ++ [(x, bind_sub P)] ++ E) C.
Proof with eauto using wf_cset_narrowing_base.
  intros.
  unfold wf_cset_in in *.
  simpl_env in *...
Qed.

Lemma wf_cset_narrowing_typ : forall F E x Q P C,
  wf_cset_in (F ++ [(x, bind_typ Q)] ++ E) C ->
  ok (F ++ [(x, bind_typ P)] ++ E) ->
  wf_cset_in (F ++ [(x, bind_typ P)] ++ E) C.
Proof with eauto using wf_cset_narrowing_typ_base.
  intros.
  unfold wf_cset_in in *.
  simpl_env in *...
Qed.

Lemma wf_typ_narrowing : forall F E Z Q P T,
  wf_typ_in (F ++ [(Z, bind_sub Q)] ++ E) T ->
  ok (F ++ [(Z, bind_sub P)] ++ E) ->
  wf_typ_in (F ++ [(Z, bind_sub P)] ++ E) T.
Proof with eauto using wf_typ_narrowing_base.
  intros.
  unfold wf_typ_in in *.
  simpl_env in *...
Qed.

Lemma wf_typ_narrowing_typ : forall F E Z Q P T,
  wf_typ_in (F ++ [(Z, bind_typ Q)] ++ E) T ->
  ok (F ++ [(Z, bind_typ P)] ++ E) ->
  wf_typ_in (F ++ [(Z, bind_typ P)] ++ E) T.
Proof with eauto using wf_typ_narrowing_typ_base.
  intros *.
  unfold wf_typ_in in *.
  simpl_env in *...
Qed.

Lemma wf_pretyp_narrowing : forall F E Z Q P T,
  wf_pretyp_in (F ++ [(Z, bind_sub Q)] ++ E) T ->
  ok (F ++ [(Z, bind_sub P)] ++ E) ->
  wf_pretyp_in (F ++ [(Z, bind_sub P)] ++ E) T.
Proof with eauto using wf_pretyp_narrowing_base.
  intros.
  unfold wf_pretyp_in in *.
  simpl_env in *...
Qed.

Lemma wf_pretyp_narrowing_typ : forall F E Z Q P T,
  wf_pretyp_in (F ++ [(Z, bind_typ Q)] ++ E) T ->
  ok (F ++ [(Z, bind_typ P)] ++ E) ->
  wf_pretyp_in (F ++ [(Z, bind_typ P)] ++ E) T.
Proof with eauto using wf_pretyp_narrowing_typ_base.
  intros *.
  unfold wf_pretyp_in in *.
  simpl_env in *...
Qed.


Lemma wf_cset_ignores_typ_bindings : forall E F x T1 T2 Ap C,
  wf_cset (F ++ [(x, bind_typ T1)] ++ E) Ap C ->
  wf_cset (F ++ [(x, bind_typ T2)] ++ E) Ap C.
Proof with eauto.
  intros*.
  intros H.
  remember (F ++ [(x, bind_typ T1)] ++ E).
  generalize dependent F.
  induction H; intros F Eq; subst...
  econstructor... unfold allbound_typ in *.
  intros.
  destruct (H x0 H1) as [T Hb].
  binds_cases Hb...
Qed.

Lemma wf_cset_ignores_sub_bindings : forall E F x T1 T2 Ap C,
  wf_cset (F ++ [(x, bind_sub T1)] ++ E) Ap C ->
  wf_cset (F ++ [(x, bind_sub T2)] ++ E) Ap C.
Proof with eauto.
  intros*.
  intros H.
  remember (F ++ [(x, bind_sub T1)] ++ E).
  generalize dependent F.
  induction H; intros F Eq; subst...
  econstructor... unfold allbound_typ in *.
  intros.
  destruct (H x0 H1) as [T Hb].
  binds_cases Hb...
Qed.

Lemma wf_typ_ignores_typ_bindings : forall E F x T1 T2 Ap Am T,
  wf_typ (F ++ [(x, bind_typ T1)] ++ E) Ap Am T ->
  wf_typ (F ++ [(x, bind_typ T2)] ++ E) Ap Am T
with wf_pretyp_ignores_typ_bindings : forall E F x T1 T2 Ap Am T,
  wf_pretyp (F ++ [(x, bind_typ T1)] ++ E) Ap Am T ->
  wf_pretyp (F ++ [(x, bind_typ T2)] ++ E) Ap Am T.
Proof with eauto.
------
  intros*.
  intros H.
  remember (F ++ [(x, bind_typ T1)] ++ E).
  generalize dependent F.
  induction H; intros F Eq; subst.
  - apply wf_typ_var with (U := U)...
    binds_cases H...
  (* requires wf_cset_ignores_bindings *)
  - econstructor... eapply wf_cset_ignores_typ_bindings...
------
  intros*.
  intros H.
  remember (F ++ [(x, bind_typ T1)] ++ E).
  generalize dependent F.
  induction H; intros F Eq; subst.
  - econstructor.
  - pick fresh X and apply wf_typ_arrow.
    + eapply wf_typ_ignores_typ_bindings...
    + rewrite_parenthesise_binding.
      eapply wf_typ_ignores_typ_bindings with (T1 := T1)...
      eapply H0...
  - pick fresh X and apply wf_typ_all.
    + eapply wf_typ_ignores_typ_bindings...
    + rewrite_parenthesise_binding.
      eapply wf_typ_ignores_typ_bindings with (T1 := T1)...
      eapply H0...
Qed.

Lemma wf_typ_ignores_sub_bindings : forall E F x T1 T2 Ap Am T,
  ok (F ++ [(x, bind_sub T1)] ++ E) ->
  wf_typ (F ++ [(x, bind_sub T1)] ++ E) Ap Am T ->
  wf_typ (F ++ [(x, bind_sub T2)] ++ E) Ap Am T
with wf_pretyp_ignores_sub_bindings : forall E F x T1 T2 Ap Am T,
  ok (F ++ [(x, bind_sub T1)] ++ E) ->
  wf_pretyp (F ++ [(x, bind_sub T1)] ++ E) Ap Am T ->
  wf_pretyp (F ++ [(x, bind_sub T2)] ++ E) Ap Am T.
Proof with eauto.
------
  intros*.
  intros Hok H.
  remember (F ++ [(x, bind_sub T1)] ++ E).
  generalize dependent F.
  induction H; intros F Eq; subst.
  - destruct (X == x); subst; eapply wf_typ_var.
    + binds_cases H...
    + binds_cases H...
    (* requires wf_cset_ignores_bindings *)
  - econstructor... eapply wf_cset_ignores_sub_bindings...
------
  intros*.
  intros Hok H.
  remember (F ++ [(x, bind_sub T1)] ++ E).
  generalize dependent F.
  induction H; intros F Eq; subst.
  - econstructor.
  - pick fresh X and apply wf_typ_arrow.
    + eapply wf_typ_ignores_sub_bindings...
    + rewrite_parenthesise_binding.
      eapply wf_typ_ignores_sub_bindings with (T1 := T1)...
      simpl_env; constructor...
      eapply H0...
  - pick fresh X and apply wf_typ_all.
    + eapply wf_typ_ignores_sub_bindings...
    + rewrite_parenthesise_binding.
      eapply wf_typ_ignores_sub_bindings with (T1 := T1)...
      simpl_env; constructor...
      eapply H0...
Qed.


(* ********************************************************************** *)
(** * #<a name="oktwft"></a># Properties of [wf_env] and [wf_typ] *)

Lemma ok_from_wf_env : forall E,
  wf_env E ->
  ok E.
Proof.
  intros E H; induction H; auto.
Qed.

(** We add [ok_from_wf_env] as a hint here since it helps blur the
    distinction between [wf_env] and [ok] in proofs.  The lemmas in
    the [Environment] library use [ok], whereas here we naturally have
    (or can easily show) the stronger [wf_env].  Thus,
    [ok_from_wf_env] serves as a bridge that allows us to use the
    environments library. *)

Hint Resolve ok_from_wf_env : core.

Lemma wf_typ_from_binds_typ : forall x U E,
  wf_env E ->
  binds x (bind_typ U) E ->
  wf_typ_in E U.
Proof with eauto using wf_typ_weaken_head.
  intros x U E Hwf Hbinds.
  (* remember m; generalize dependent m. *)
  unfold wf_typ_in.
  induction Hwf; binds_cases Hbinds...
  inversion H3; subst...
Qed.

Lemma wf_typ_from_binds_sub : forall x U E,
  wf_env E ->
  binds x (bind_sub U) E ->
  wf_typ_in E U.
Proof with eauto using wf_typ_weaken_head.
  intros x U E Hwf Hbinds.
  (* remember m; generalize dependent m. *)
  unfold wf_typ_in.
  induction Hwf; binds_cases Hbinds...
  inversion H3; subst...
Qed.

Lemma wf_typ_from_wf_env_typ : forall x T E,
  wf_env ([(x, bind_typ T)] ++ E) ->
  wf_typ_in E T.
Proof.
  intros x T E H. inversion H; auto.
Qed.

Lemma wf_typ_from_wf_env_sub : forall x T E,
  wf_env ([(x, bind_sub T)] ++ E) ->
  wf_typ_in E T.
Proof.
  intros x T E H. inversion H; auto.
Qed.

(* ********************************************************************** *)
(** * #<a name="okt"></a># Properties of [wf_env] *)

(** These properties are analogous to the properties that we need to
    show for the subtyping and typing relations. *)

Lemma wf_env_narrowing : forall V E F U X,
  wf_env (F ++ [(X, bind_sub V)] ++ E) ->
  wf_typ_in E U ->
  wf_env (F ++ [(X, bind_sub U)] ++ E).
Proof with eauto 6 using wf_typ_narrowing_base.
  induction F; intros U X Wf_env Wf;
    inversion Wf_env; subst; simpl_env in *...
  + econstructor...
    apply wf_typ_narrowing_base with (V := V)...
  + econstructor...
    apply wf_typ_narrowing_base with (V := V)...
Qed.

Lemma wf_env_narrowing_typ : forall V E F U X,
  wf_env (F ++ [(X, bind_typ V)] ++ E) ->
  wf_typ_in E U ->
  wf_env (F ++ [(X, bind_typ U)] ++ E).
Proof with eauto 6 using wf_typ_narrowing_typ_base, wf_cset_narrowing_typ_base.
  induction F; intros U X Wf_env Wf;
    inversion Wf_env; subst; simpl_env in *...
  + econstructor...
    eapply wf_typ_narrowing_typ_base with (V := V)...
  + econstructor...
    apply wf_typ_narrowing_typ_base with (V := V)...
Qed.
Lemma wf_cset_set_strengthen : forall X S E A C,
  binds X (bind_sub S) E ->
  wf_cset E A C ->
  wf_cset E (A `remove` X) C.
Proof with eauto.
  intros* Hb WfCs.
  inversion WfCs.
  - eauto.
  - assert (fvars `subset` (A `remove` X)). {
      assert (X `notin` fvars). {
        intro.
        specialize (H X ltac:(trivial)) as [? ?].
        congruence.
      }
      fsetdec.
    }
    constructor...
Qed.

Lemma wf_cset_adapt : forall {A' E A C},
  wf_cset E A' C ->
  A' = A ->
  wf_cset E A C.
Proof.
  intros.
  congruence.
Qed.

Lemma wf_pretyp_adapt : forall {Ap' Am' E Ap Am T},
  wf_pretyp E Ap' Am' T ->
  Ap' = Ap ->
  Am' = Am ->
  wf_pretyp E Ap Am T.
Proof.
  intros.
  congruence.
Qed.

Lemma wf_typ_adapt : forall {Ap' Am' E Ap Am T},
  wf_typ E Ap' Am' T ->
  Ap' = Ap ->
  Am' = Am ->
  wf_typ E Ap Am T.
Proof.
  intros.
  congruence.
Qed.

Lemma wf_typ_set_strengthen : forall X S Ap Am E T,
  binds X (bind_sub S) E ->
  wf_typ E Ap Am T ->
  wf_typ E (Ap `remove` X) (Am `remove` X) T
with wf_pretyp_set_strengthen : forall X S Ap Am E P,
  binds X (bind_sub S) E ->
  wf_pretyp E Ap Am P ->
  wf_pretyp E (Ap `remove` X) (Am `remove` X) P.
Proof with eauto using wf_cset_set_strengthen.
{ intros * XinE WfT.
  induction WfT.
  - econstructor...
  - econstructor...
}
{ intros * XinE WfP.
  induction WfP.
  - econstructor...
  - pick fresh Y and apply wf_typ_arrow...
    specialize (H0 Y ltac:(notin_solve)).
    apply (wf_typ_set_strengthen X S) in H0...
    assert (Y `notin` (Ap `union` Am `union` singleton X)) by notin_solve.
    clear Fr.
    apply (wf_typ_adapt H0); fsetdec.
  - pick fresh Y and apply wf_typ_all...
}
Qed.


Lemma wf_cset_in_subst_tb : forall Q F E Z P C,
  ok (F ++ [(Z, bind_sub Q)] ++ E) ->
  wf_typ_in E P ->
  wf_cset_in (F ++ [(Z, bind_sub Q)] ++ E) C ->
  wf_cset_in (map (subst_tb Z P) F ++ E) C.
Proof with eauto.
  intros* Ok WfP WfC.
  apply (wf_cset_set_strengthen Z Q) in WfC...
  eapply wf_cset_subst_tb with (Q := Q) (Am := dom E).
  - apply (wf_cset_adapt WfC)...
    apply binding_uniq_from_ok in Ok.
    simpl_env.
    fsetdec.
  - rewrite_env (empty ++ empty ++ E).
    eapply wf_typ_weakening; simpl_env in *.
    + apply WfP.
    + eapply ok_tail...
    + fsetdec.
    + fsetdec.
  - trivial...
Qed.

Lemma wf_typ_in_subst_tb : forall Q F E Z P T,
  ok (F ++ [(Z, bind_sub Q)] ++ E) ->
  wf_typ_in E P ->
  wf_typ_in (F ++ [(Z, bind_sub Q)] ++ E) T ->
  wf_typ_in (map (subst_tb Z P) F ++ E) (subst_tt Z P T)
with wf_pretyp_in_subst_tb : forall Q F E Z P T,
  ok (F ++ [(Z, bind_sub Q)] ++ E) ->
  wf_typ_in E P ->
  wf_pretyp_in (F ++ [(Z, bind_sub Q)] ++ E) T ->
  wf_pretyp_in (map (subst_tb Z P) F ++ E) (subst_tpt Z P T).
Proof with eauto.
{ intros* Ok WfP WfT.
  apply (wf_typ_set_strengthen Z Q) in WfT.
  2: trivial...
  assert (Z `notin` (dom F `union` dom E)). {
    eapply binding_uniq_from_ok...
  }
  unshelve epose proof (wf_typ_subst_tb _ _ _ _ _ _ P _ WfT _ _ _) as HA.
  - eapply wf_typ_set_weakening.
    + apply WfP.
    + eapply ok_tail...
    + simpl_env; fsetdec.
    + simpl_env; fsetdec.
  - eapply wf_typ_set_weakening.
    + apply WfP.
    + eapply ok_tail...
    + simpl_env; fsetdec.
    + simpl_env; fsetdec.
  - eauto.
  - apply (wf_typ_adapt HA).
    + simpl_env; fsetdec.
    + simpl_env; fsetdec.
}
{ intros* Ok WfP WfT.
  apply (wf_pretyp_set_strengthen Z Q) in WfT.
  2: trivial...
  assert (Z `notin` (dom F `union` dom E)). {
    eapply binding_uniq_from_ok...
  }
  unshelve epose proof (wf_pretyp_subst_tb _ _ _ _ _ _ P _ WfT _ _ _) as HA.
  - eapply wf_typ_set_weakening; simpl_env.
    + apply WfP.
    + eapply ok_tail...
    + simpl_env; fsetdec.
    + simpl_env; fsetdec.
  - eapply wf_typ_set_weakening; simpl_env.
    + apply WfP.
    + eapply ok_tail...
    + simpl_env; fsetdec.
    + simpl_env; fsetdec.
  - eauto.
  - apply (wf_pretyp_adapt HA).
    + simpl_env; fsetdec.
    + simpl_env; fsetdec.
}
Qed.

Lemma wf_env_subst_tb : forall Q Z P E F,
  wf_env (F ++ [(Z, bind_sub Q)] ++ E) ->
  wf_typ_in E P ->
  wf_env (map (subst_tb Z P) F ++ E).
Proof with eauto 6 using wf_typ_subst_tb.
  induction F; intros Wf_env WP; simpl_env;
    inversion Wf_env; subst; simpl_env in *; simpl subst_tb...
  - econstructor...
    eapply wf_typ_in_subst_tb...
  - econstructor...
    eapply wf_typ_in_subst_tb...
Qed.

Lemma wf_env_inv : forall F Z b E,
  wf_env (F ++ [(Z, b)] ++ E) ->
  wf_env E /\ Z `notin` dom E.
Proof with eauto.
  induction F ; intros ; simpl_env in *.
  inversion H ; subst...
  inversion H ; subst...
Qed.

(* ********************************************************************** *)
(** * #<a name="subst"></a># Environment is unchanged by substitution for a fresh name *)

(** These proofs are all the same, but Coq isn't smart enough unfortunately... *)

Local Lemma notin_fv_tt_open_tt_rec : forall k (Y X : atom) T,
  X `notin` fv_tt (open_tt_rec k Y T) ->
  X `notin` fv_tt T
with notin_fv_tpt_open_tpt_rec : forall k (Y X : atom) T,
  X `notin` fv_tpt (open_tpt_rec k Y T) ->
  X `notin` fv_tpt T.
Proof.
------
  intros k Y X T. unfold open_tt.
  generalize k.
  induction T; simpl; intros k0 Fr; notin_simpl; try apply notin_union; eauto.
------
  intros k Y X T. unfold open_tt.
  generalize k.
  induction T; simpl; intros k0 Fr; notin_simpl; try apply notin_union; eauto.
Qed.


Local Lemma notin_fv_tt_open_tt : forall (Y X : atom) T,
  X `notin` fv_tt (open_tt T Y) ->
  X `notin` fv_tt T
with notin_fv_tpt_open_tpt : forall (Y X : atom) T,
  X `notin` fv_tpt (open_tpt T Y) ->
  X `notin` fv_tpt T.
Proof with eauto.
  intros. apply notin_fv_tt_open_tt_rec with (k := 0) (Y := Y)...
  intros. apply notin_fv_tpt_open_tpt_rec with (k := 0) (Y := Y)...
Qed.

Local Lemma notin_fv_tt_open_et_rec : forall (Y X : atom) T k,
  X `notin` fv_et (open_tt_rec k Y T) ->
  X `notin` fv_et T
with notin_fv_tt_open_ept_rec : forall (Y X : atom) T k,
  X `notin` fv_ept (open_tpt_rec k Y T) ->
  X `notin` fv_ept T.
Proof.
------
  intros Y X T. unfold open_tt_rec.
  induction T; simpl; intros k Fr; notin_simpl; try apply notin_union; eauto.
------
  intros Y X T. unfold open_tt_rec.
  induction T; simpl; intros k Fr; notin_simpl; try apply notin_union; eauto.
Qed.

Local Lemma notin_fv_tt_open_et : forall (Y X : atom) T,
  X `notin` fv_et (open_tt T Y) ->
  X `notin` fv_et T
with notin_fv_tt_open_ept : forall (Y X : atom) T,
  X `notin` fv_ept (open_tpt T Y) ->
  X `notin` fv_ept T.
Proof with eauto.
  intros. apply notin_fv_tt_open_et_rec with (k := 0) (Y := Y)...
  intros. apply notin_fv_tt_open_ept_rec with (k := 0) (Y := Y)...
Qed.

Local Lemma notin_fv_tt_open : forall (Y X : atom) T,
  X `notin` fv_tt (open_tt T Y) ->
  X `notin` fv_et (open_tt T Y) ->
  X `notin` (fv_tt T `union` fv_et T).
Proof with auto.
 intros. apply notin_union.
 - apply notin_fv_tt_open_tt with (Y := Y)...
 - apply notin_fv_tt_open_et with (Y := Y)...
Qed.

Local Lemma notin_fv_ct_open_tt_rec : forall (X : atom) T C k,
  X `notin` fv_tt (open_ct_rec k C T) ->
  X `notin` fv_tt T
with notin_fv_cpt_open_tpt_rec : forall (X : atom) T C k,
  X `notin` fv_tpt (open_cpt_rec k C T) ->
  X `notin` fv_tpt T.
Proof with auto.
------
  intros X T C. unfold open_ct.
  induction T ; simpl ; intros k Fr ; try apply notin_union; eauto.
------
  intros X T C. unfold open_ct.
  induction T ; simpl ; intros k Fr ; try apply notin_union; eauto.
  - apply notin_fv_ct_open_tt_rec with (C := C) (k := k)...
  - apply notin_fv_ct_open_tt_rec with (C := C) (k := S k)...
  - apply notin_fv_ct_open_tt_rec with (C := C) (k := k)...
  - apply notin_fv_ct_open_tt_rec with (C := C) (k := k)...
Qed.

Local Lemma notin_fv_ct_open_tt : forall (X : atom) T C,
  X `notin` fv_tt (open_ct T C) ->
  X `notin` fv_tt T
with notin_fv_cpt_open_tpt : forall (X : atom) T C,
  X `notin` fv_tpt (open_cpt T C) ->
  X `notin` fv_tpt T.
Proof with eauto.
  intros. apply notin_fv_ct_open_tt_rec with (k := 0) (C := C)...
  intros. apply notin_fv_cpt_open_tpt_rec with (k := 0) (C := C)...
Qed.

Local Lemma notin_fv_open_cset : forall (X : atom) c C k,
  c <> cset_universal ->
  X `notin` (fv_cset (open_cset k c C)) ->
  X `notin` (fv_cset C).
Proof with auto.
  intros. revert H0.
  unfold fv_cset. unfold open_cset.
  cset_split; destruct C eqn:HC; destruct c eqn:Hc...
Qed.

Local Lemma notin_fv_ct_open_et_rec : forall (X : atom) T C k,
  C <> cset_universal ->
  X `notin` fv_et (open_ct_rec k C T) ->
  X `notin` fv_et T
with notin_fv_ct_open_ept_rec : forall (X : atom) T C k,
  C <> cset_universal ->
  X `notin` fv_ept (open_cpt_rec k C T) ->
  X `notin` fv_ept T.
Proof with auto.
------
  intros X T C.
  induction T ; simpl ; intros k H Fr ; try apply notin_union; eauto.
  - apply notin_fv_open_cset with (k := k) (c := C)...
  - apply notin_fv_ct_open_ept_rec with (C := C) (k := k)...
------
    intros X T C.
    induction T ; simpl ; intros k H Fr ; try apply notin_union; eauto.
    - apply notin_fv_ct_open_et_rec with (C := C) (k := k)...
    - apply notin_fv_ct_open_et_rec with (C := C) (k := S k)...
    - apply notin_fv_ct_open_et_rec with (C := C) (k := k)...
    - apply notin_fv_ct_open_et_rec with (C := C) (k := k)...
Qed.

Local Lemma notin_fv_ct_open_et : forall (X : atom) T C,
  C <> cset_universal ->
  X `notin` fv_et (open_ct T C) ->
  X `notin` fv_et T
with notin_fv_ct_open_ept : forall (X : atom) T C,
  C <> cset_universal ->
  X `notin` fv_ept (open_cpt T C) ->
  X `notin` fv_ept T.
Proof with auto.
  intros. apply notin_fv_ct_open_et_rec with (k := 0) (C := C)...
  intros. apply notin_fv_ct_open_ept_rec with (k := 0) (C := C)...
Qed.

Local Lemma notin_fv_ct_open_ct_rec : forall (Y X : atom) T k,
  X `notin` fv_et (open_ct_rec k Y T) ->
  X <> Y ->
  X `notin` fv_et T
with notin_fv_ct_open_cpt_rec : forall (Y X : atom) T k,
  X `notin` fv_ept (open_cpt_rec k Y T) ->
  X <> Y ->
  X `notin` fv_ept T.
Proof with eauto*.
------
  intros Y X T.
  induction T ; simpl ; intros k H Fr ; try apply notin_union; eauto.
  - apply notin_fv_open_cset with (k := k) (c := Y)...
    discriminate.
  - apply notin_fv_ct_open_cpt_rec with (k := k) (Y := Y)...
------
  intros Y X T.
  induction T ; simpl ; intros k H Fr ; try apply notin_union; eauto.
  - apply notin_fv_ct_open_ct_rec with (Y := Y) (k := k)...
  - apply notin_fv_ct_open_ct_rec with (Y := Y) (k := S k)...
  - apply notin_fv_ct_open_ct_rec with (Y := Y) (k := k)...
  - apply notin_fv_ct_open_ct_rec with (Y := Y) (k := k)...
Qed.

Local Lemma notin_fv_ct_open_ct : forall (Y X : atom) T,
  X `notin` fv_et (open_ct T Y) ->
  X <> Y ->
  X `notin` fv_et T
with notin_fv_ct_open_cpt : forall (Y X : atom) T,
  X `notin` fv_ept (open_cpt T Y) ->
  X <> Y ->
  X `notin` fv_ept T.
Proof with eauto*.
  intros. apply notin_fv_ct_open_ct_rec with (k := 0) (Y := Y)...
  intros. apply notin_fv_ct_open_cpt_rec with (k := 0) (Y := Y)...
Qed.


Lemma notin_fv_ct_open : forall (X : atom) T C,
  C <> cset_universal ->
  X `notin` fv_et (open_ct T C) ->
  X `notin` fv_tt (open_ct T C) ->
  X `notin` (fv_tt T `union` fv_et T).
Proof with auto.
  intros. apply notin_union...
  - apply notin_fv_ct_open_tt with (C := C)...
  - apply notin_fv_ct_open_et with (C := C)...
Qed.

Lemma notin_fv_wf_typ : forall E Ap Am (X : atom) T,
  wf_typ E Ap Am T ->
  X `notin` dom E ->
  X `notin` (fv_tt T `union` fv_et T)
with notin_fv_wf_pretyp : forall E Ap Am (X : atom) T,
  wf_pretyp E Ap Am T ->
  X `notin` dom E ->
  X `notin` (fv_tpt T `union` fv_ept T).
Proof with eauto.
-------
  intros * Wf_typ.
  induction Wf_typ; intros FrE; simpl...
  - assert (X0 `in` dom E) by (eapply binds_In; eauto)...
  - specialize (notin_fv_wf_pretyp _ _ _ _ _ H0 FrE) as Wf.
    inversion H; destruct C; subst; simpl in *; try notin_solve.
    assert (X `notin` fvars). {
      unfold allbound_typ in *; unfold cset_fvars in *.
      intro Hin; specialize (H1 X Hin) as [T Hbinds].
      apply binds_In in Hbinds. intuition.
    }
    notin_solve.
-------
  intros * Wf_pretyp.
  induction Wf_pretyp; intros FrE; simpl...
  - pick fresh Y.
    specialize (notin_fv_wf_typ _ _ _ X _ H ltac:(assumption)) as HT1.
    specialize (H0 Y ltac:(notin_solve)) as WfT2.
    specialize (notin_fv_wf_typ _ _ _ X _ WfT2) as HT2.
    simpl in *.
    specialize (HT2 ltac:(notin_solve)).
    assert (X `notin` fv_tt T2). {
      apply notin_fv_ct_open_tt with (C := Y).
      notin_solve.
    }
    assert (X `notin` fv_et T2). {
      apply notin_fv_ct_open_et with (C := Y); try discriminate.
      notin_solve.
    }
    notin_solve.
  - pick fresh Y.
    specialize (notin_fv_wf_typ _ _ _ X _ H ltac:(assumption)) as HT1.
    specialize (H0 Y ltac:(notin_solve)) as WfT2.
    specialize (notin_fv_wf_typ _ _ _ X _ WfT2) as HT2.
    simpl in *.
    specialize (HT2 ltac:(notin_solve)).
    assert (X `notin` fv_tt T2). {
      apply notin_fv_tt_open_tt with (Y := Y).
      notin_solve.
    }
    assert (X `notin` fv_et T2). {
      apply notin_fv_tt_open_et with (Y := Y); try discriminate.
      notin_solve.
    }
    notin_solve.
Qed.

Lemma notin_fv_wf : forall E (X : atom) T,
  wf_typ_in E T ->
  X `notin` dom E ->
  X `notin` fv_tt T.
Proof with eauto.
  intros E X T Wf_typ F.
  assert (X `notin` (fv_tt T `union` fv_et T)). {
    eapply notin_fv_wf_typ...
  }
  fsetdec.
Qed.

Local Lemma notin_fv_ee_open_ee_rec : forall k u (y x : atom) t,
  x `notin` fv_ee (open_ee_rec k u y t) ->
  x <> y ->
  x `notin` fv_ee t.
Proof with eauto.
  intros. generalize dependent k.
  induction t; simpl in *; intros k H; try (trivial || notin_solve).
  - apply notin_union...
    + apply notin_fv_ct_open_ct_rec with (Y := y) (k := k)...
    + apply (IHt (S k)). notin_solve.
  - apply notin_union...
    + apply (IHt1 k). notin_solve.
    + apply (IHt2 k). notin_solve.
  - apply notin_union.
    + apply notin_fv_ct_open_ct_rec with (Y := y) (k := k)...
    + apply (IHt k). notin_solve.
  - apply notin_union.
    + apply notin_fv_ct_open_ct_rec with (Y := y) (k := k)...
    + apply (IHt k). notin_solve.
Qed.

Lemma notin_fv_ee_open_ee : forall u (y x : atom) t,
  x `notin` fv_ee (open_ee t u y) ->
  x <> y ->
  x `notin` fv_ee t.
Proof with eauto.
  intros. unfold open_ee in *.
  apply (notin_fv_ee_open_ee_rec 0 u y)...
Qed.

Local Lemma notin_fv_et_open_tt_rec : forall k (Y X : atom) T,
  X `notin` fv_et (open_tt_rec k Y T) ->
  X `notin` fv_et T
with notin_fv_ept_open_tpt_rec : forall k (Y X : atom) T,
  X `notin` fv_ept (open_tpt_rec k Y T) ->
  X `notin` fv_ept T.
Proof.
------
  intros k Y X T. unfold open_tt.
  generalize k.
  induction T; simpl; intros k0 Fr; notin_simpl; try apply notin_union; eauto.
------
  intros k Y X T. unfold open_tt.
  generalize k.
  induction T; simpl; intros k0 Fr; notin_simpl; try apply notin_union; eauto.
Qed.

Local Lemma notin_fv_ee_open_te_rec : forall k (y x : atom) t,
  x `notin` fv_ee (open_te_rec k y t) ->
  x <> y ->
  x `notin` fv_ee t.
Proof with eauto.
  intros. generalize dependent k.
  induction t; simpl in *; intros k H; try (trivial || notin_solve).
  - apply notin_union...
    + apply (notin_fv_et_open_tt_rec k y)...
    + apply (IHt k). notin_solve.
  - apply notin_union...
    + apply (IHt1 k). notin_solve.
    + apply (IHt2 k). notin_solve.
  - apply notin_union.
    + apply (notin_fv_et_open_tt_rec k y)...
    + apply (IHt (S k)). notin_solve.
  - apply notin_union.
    + apply (notin_fv_et_open_tt_rec k y)...
    + apply (IHt k). notin_solve.
Qed.

Lemma notin_fv_ee_open_te : forall (y x : atom) t,
  x `notin` fv_ee (open_te t y) ->
  x <> y ->
  x `notin` fv_ee t.
Proof with eauto.
  intros. unfold open_ee in *.
  apply (notin_fv_ee_open_te_rec 0 y)...
Qed.

Lemma map_subst_tb_id : forall G Z P,
  wf_env G ->
  Z `notin` dom G ->
  G = map (subst_tb Z P) G.
Proof with auto.
  intros G Z P H.
  induction H; simpl; intros Fr; simpl_env...
  rewrite <- IHwf_env...
    rewrite <- subst_tt_fresh... eapply notin_fv_wf; eauto.
  rewrite <- IHwf_env...
    rewrite <- subst_tt_fresh... eapply notin_fv_wf; eauto.
Qed.


(* ********************************************************************** *)
(** * #<a name="regularity"></a># Regularity of relations *)

Lemma subcapt_regular : forall E C1 C2,
  subcapt E C1 C2 ->
  wf_cset E (dom E) C1 /\ wf_cset E (dom E) C2.
Proof with eauto*.
  intros. inversion H...
Qed.

(* Lemma captures_regular : forall E C x,
  captures E C x ->
  wf_env E /\ wf_cset E C.
Proof with eauto*.
  intros. inversion H...
  - pose proof (subcapt_regular _ _ _ H1) as [WFenv [_ WfC]]...
  - pose proof (subcapt_regular _ _ _ H1) as [WFenv [_ WfC]]...
Qed. *)

Hint Unfold wf_typ_in : core.
Hint Unfold wf_pretyp_in : core.

Lemma sub_regular : forall E S T,
  sub E S T ->
  wf_env E /\ wf_typ_in E S /\ wf_typ_in E T
with sub_pre_regular : forall E S T,
  sub_pre E S T ->
  wf_env E /\ wf_pretyp_in E S /\ wf_pretyp_in E T.
Proof with simpl_env; auto*.
------
  intros E S T H.
  induction H.
  - repeat split...
  - Case "sub_trans_tvar".
    repeat split...
    apply wf_typ_var with (U := U)...
  - Case "sub_capt".
    assert (wf_cset_in E C1 /\ wf_cset_in E C2). { apply subcapt_regular... }
    assert (wf_env E /\ wf_pretyp_in E P1 /\ wf_pretyp_in E P2). { apply sub_pre_regular... }
    repeat split...
------
  intros E S T H.
  induction H.
  - repeat split...
  - Case  "sub_trans_arrow".
    pose proof (sub_regular E _ _ H).
    repeat split; [
      auto* |
      apply wf_typ_arrow with (L := L); auto* |
      apply wf_typ_arrow with (L := L); auto*
    ].
  - Case "sub_all".
    pose proof (sub_regular E _ _ H).
    repeat split; [
      auto* |
      apply wf_typ_all with (L := L); auto* |
      apply wf_typ_all with (L := L); auto*
    ].
Qed.

Lemma cv_free_never_universal : forall e,
  free_for_cv e <> cset_universal.
Proof with eauto*.
  intros. induction e; unfold free_for_cv; try discriminate...
  fold free_for_cv.
  unfold cset_union...
  destruct (free_for_cv e1) eqn:Hfc1;
    destruct (free_for_cv e2) eqn:Hfc2...
Qed.

Lemma cv_free_is_bvar_free : forall e,
  empty_cset_bvars (free_for_cv e).
Proof with eauto using cv_free_never_universal.
  intros. induction e...
  - simpl; fnsetdec...
  - simpl; fnsetdec...
  - unfold empty_cset_bvars in *.
    unfold cset_all_bvars in *.
    simpl in *.
    destruct (free_for_cv e1) eqn:Hc1;
    destruct (free_for_cv e2) eqn:Hc2...
    unfold cset_union.
    fnsetdec...
Qed.

Lemma cv_free_atom : forall (x : atom),
  free_for_cv x = x.
Proof with auto*.
  intros.
  unfold free_for_cv...
Qed.

Lemma singleton_set_eq : forall (x y : atom),
  singleton x = singleton y <-> x = y.
Proof.
  split; intros.
  * assert (y `in` singleton x).
    { rewrite H. fsetdec. }
    fsetdec.
  * fsetdec.
Qed.

Lemma free_for_cv_open : forall e k (y : atom),
  cset_subset_prop (free_for_cv e) (free_for_cv (open_ee_rec k y y e)).
Proof with eauto*.
  intros e.
  induction e; intros; simpl...
  - destruct (k === n); constructor; fsetdec...
  - constructor...
  - specialize (IHe1 k y).
    specialize (IHe2 k y).
    inversion IHe1; inversion IHe2; subst; constructor...
    fnsetdec.
Qed.

Lemma free_for_cv_open_type : forall e k (y : atom),
  cset_subset_prop (free_for_cv e) (free_for_cv (open_te_rec k y e)).
Proof with eauto*.
  intros e; induction e; intros; simpl...
  - constructor; fsetdec...
  - constructor; fsetdec...
  - specialize (IHe1 k y).
    specialize (IHe2 k y).
    inversion IHe1; inversion IHe2; subst; constructor...
    fnsetdec.
Qed.

Lemma empty_over_union : forall N1 N2,
  {}N = NatSet.F.union N1 N2 ->
  {}N = N1 /\ {}N = N2.
Proof.
  intros.
  assert (NatSet.F.Empty (NatSet.F.union N1 N2)) by (rewrite <- H; fnsetdec).
  split; fnsetdec.
Qed.

Lemma allbound_over_union : forall E T1 T2,
  allbound_typ E (AtomSet.F.union T1 T2) ->
  allbound_typ E T1 /\ allbound_typ E T2.
Proof with eauto*.
  intros.
  unfold allbound_typ in *.
  split; intros; assert (x `in` (T1 `union` T2)) by fsetdec...
Qed.

Lemma wf_cset_over_union : forall E A C1 C2,
  C1 <> cset_universal ->
  C2 <> cset_universal ->
  wf_cset E A (cset_union C1 C2) <->
  wf_cset E A C1 /\ wf_cset E A C2.
Proof with eauto*.
  intros; split; intros; destruct C1 eqn:HC1;
                         destruct C2 eqn:HC2;
                         unfold cset_union in *...
  + inversion H1; subst...
    apply empty_over_union in H3; inversion H3.
    apply allbound_over_union in H6; inversion H6.
    subst.
    split; constructor...
    all : fsetdec.
  + destruct H1 as [Hwf1 Hwf2].
    inversion Hwf1; inversion Hwf2; subst...
    (** this should really be a lemma... *)
    assert (NatSet.F.union {}N {}N = {}N) by fnsetdec; rewrite H1.
    constructor.
    unfold allbound_typ in *...
    intros.
    apply AtomSetFacts.union_iff in H2...
    fsetdec.
Qed.

Lemma cset_references_fvar_over_union : forall C1 C2 x,
  cset_references_fvar x (cset_union C1 C2) ->
  cset_references_fvar x C1 \/ cset_references_fvar x C2.
Proof with eauto*.
  intros C1 C2 x H.
  unfold cset_references_fvar in H.
  unfold cset_all_fvars in H.
  destruct (cset_union C1 C2) eqn:Hunion...
  unfold cset_union in *.
  destruct C1 eqn:HC1; destruct C2 eqn:HC2; subst...
  inversion Hunion...
  assert (x `in` (t1 `union` t3)) by (rewrite H1; eauto*)...
  apply AtomSetFacts.union_iff in H0; inversion H0; subst...
Qed.

Lemma free_for_cv_bound : forall E e (x : atom),
  wf_cset_in E (free_for_cv e) ->
  cset_references_fvar x (free_for_cv e) ->
  exists T, binds x (bind_typ T) E.
Proof with eauto using wf_cset_over_union, cv_free_never_universal.
  intros E e.
  induction e; intros; simpl in *; try fsetdec...
  - assert (x = a) by fsetdec; subst...
    inversion H; subst...
  - apply wf_cset_over_union in H...
    apply cset_references_fvar_over_union in H0...
    inversion H0.
    + apply IHe1... apply H.
    + apply IHe2... apply H.
Qed.

Lemma free_for_cv_is_free_ee : forall e,
  cset_subset_prop (free_for_cv e) (cset_set (fv_ee e) {}N).
Proof with eauto using cv_free_never_universal; eauto*.
  intros e.
  (** gah why doesn't eauto pick this up. *)
  pose proof (cv_free_never_universal).
  induction e; try destruct (free_for_cv e) eqn:Hcve;
    subst; simpl; try rewrite Hcve; try constructor; try inversion IHe;
    try fsetdec; try fnsetdec.
  - unfold cset_union in *;
    destruct (free_for_cv e1) eqn:Hcve1;
    destruct (free_for_cv e2) eqn:Hcve2...
    inversion IHe1; inversion IHe2; subst...
    constructor; try fsetdec; try fnsetdec...
Qed.

(** This should be easily true: free variables
    are all bound if a term has a type.... *)
Lemma typing_cv : forall E e T,
  typing E e T ->
  wf_cset_in E (free_for_cv e).
Proof with eauto using cv_free_never_universal, wf_cset_over_union; eauto*.
  intros E e T Htyp.
  induction Htyp; simpl...
  (** TODO: merge the abs/t-abs case somehow (maybe a match to decide what
      gets posed? )*)
  - pose proof (binds_In _ _ _ _ H0).
    simpl. constructor...
    unfold allbound_typ. intros.
    assert (x = x0) by fsetdec.
    subst. exists X...
  - pose proof (binds_In _ _ _ _ H0).
    simpl. constructor...
    unfold allbound_typ. intros.
    assert (x = x0) by fsetdec.
    subst. exists (typ_capt C P)...
  - pick fresh y.
    assert (y `notin` L) by fsetdec.
    assert (~ cset_references_fvar y (free_for_cv e1)).
    {
      pose proof (free_for_cv_is_free_ee e1) as P...
      inversion P; subst...
      simpl...
    }
    unshelve epose proof (H2 y _) as SpH0...
    pose proof (free_for_cv_open e1 0 y)...
    pose proof (cv_free_never_universal).
    pose proof (cv_free_is_bvar_free e1).
    csethyp.
    destruct (free_for_cv e1) eqn:Hfcv1; subst...
    unfold open_ee in *.
    inversion SpH0; subst...
    match goal with H : (cset_subset_prop _ _) |- _ =>
      inversion H; subst
    end...
    rewrite <- H8 in H13. inversion H13; subst...
    assert (t0 = {}N) by fnsetdec; subst...
    constructor...
    unfold allbound_typ in *.
    intros.
    destruct (x == y)...
    unshelve epose proof (H9 x _) as [T Hbinds]...
    exists T.
    binds_cases Hbinds...
  - simpl...
    apply wf_cset_over_union...
  (* typing_app_poly *)
  - pick fresh y.
    assert (y `notin` L) by fsetdec.
    assert (~ cset_references_fvar y (free_for_cv e1)).
    {
      pose proof (free_for_cv_is_free_ee e1) as P...
      inversion P; subst; simpl...
    }
    simpl.
    unshelve epose proof (H2 y _) as SpH0...
    pose proof (free_for_cv_open_type e1 0 y).
    pose proof (cv_free_never_universal).
    pose proof (cv_free_is_bvar_free e1).
    csethyp.
    destruct (free_for_cv e1) eqn:Hfcv1...
    unfold open_te in *.
    inversion SpH0; subst...
    match goal with H : (cset_subset_prop _ _) |- _ =>
      inversion H; subst
    end...
    rewrite <- H8 in H13. inversion H13; subst...
    assert (t0 = {}N) by fnsetdec; subst...
    constructor...
    unfold allbound_typ in *.
    intros.
    destruct (x == y)...
    unshelve epose proof (H9 x _) as [T Hbinds]...
    exists T.
    binds_cases Hbinds...
Qed.

Lemma wf_typ_open : forall E U T1 T2,
  ok E ->
  wf_pretyp_in E (typ_all T1 T2) ->
  wf_typ_in E U ->
  wf_typ_in E (open_tt T2 U).
Proof with simpl_env; eauto.
  intros E U T1 T2 Hok HwfA HwfU.
  inversion HwfA; subst...
  pick fresh X.
  rewrite (subst_tt_intro X)...
  rewrite_env (map (subst_tb X U) empty ++ E).
  assert (({} `union` dom E) = dom E) by fsetdec.
  rewrite_env (map (subst_tb X U) empty ++ E).
  apply wf_typ_subst_tb with (Q := T1)...
  all : rewrite H...
Qed.

(** The things that the cv relation returns are all well-formed,
    assuming the type is well formed... *)
Lemma cv_wf : forall E T C,
  cv E T C ->
  wf_cset_in E C.
Proof with simpl_env; eauto*.
  intros E T C HC.
  induction HC; intros; subst; try apply IHHC; try apply H1.
Qed.

Lemma typing_regular : forall E e T,
  typing E e T ->
  wf_env E /\ expr e /\ wf_typ_in E T.
Proof with simpl_env; auto*.
  intros E e T H.
  induction H...
  (* typing rule: x : X \in E --> E |- x : X *)
  - repeat split...
    apply wf_typ_from_binds_typ with (x := x)...
  (* typing rule : x : C P \in E --> E |- x : {x} P *)
  - repeat split...
    assert (wf_typ_in E (typ_capt C P)). {
      apply wf_typ_from_binds_typ with (x := x)...
    }
    inversion H1; subst...
    constructor...
    constructor...
    unfold allbound_typ; intros. assert (x0 = x) by fsetdec; subst; eauto.
    assert (x `in` dom E). eapply binds_In. apply H0. fsetdec.
  (* typing rule: (\x e) has type fv((\x e)) T1 -> T2 *)
  - pick fresh y; assert (y `notin` L) by fsetdec...
    unshelve epose proof (H2 y _) as H4...
    inversion H4 as [Henv [Hexpr Hwf]]...
    repeat split...
    + inversion Henv...
    + pick fresh x and apply expr_abs.
        * eapply type_from_wf_typ.
          eapply wf_typ_from_wf_env_typ.
          apply Henv.
        * destruct (H2 x)...
    + constructor...
      apply typing_cv with (e := (exp_abs V e1)) (T := (typ_capt (free_for_cv e1) (typ_arrow V T1)))...
      apply typing_abs with (L := L)...
      eapply wf_typ_arrow. assumption.
      apply H0.
  (* typing rule: application *)
  - repeat split...
    destruct IHtyping1 as [_ [_ Hwf]].
    inversion Hwf; subst...
    inversion H9; subst...
    apply wf_typ_set_weakening with (Ap := dom E) (Am := dom E)...
    (** needs substitution lemma here. *)
    apply wf_typ_open_capt with (T1 := T1)...
    apply cv_wf with (T := T1')...
  (* typing rule: type abstractions. *)
  - pick fresh y; assert (y `notin` L) by fsetdec...
    unshelve epose proof (H2 y _) as H4...
    inversion H4 as [Henv [Hexpr Hwf]]...
    repeat split...
    + inversion Henv...
    + pick fresh x and apply expr_tabs.
      * eapply type_from_wf_typ.
        eapply wf_typ_from_wf_env_sub.
        apply Henv.
      * destruct (H2 x)...
    + constructor...
      apply typing_cv with (e := (exp_tabs V e1)) (T := (typ_capt (free_for_cv e1) (typ_all V T1)))...
      apply typing_tabs with (L := L)...
      eapply wf_typ_all. assumption.
      apply H0.
  (* typing rule: type application *)
  - destruct IHtyping as [HwfE [Hexpr Hwf]]...
    repeat split...
    constructor...
    pose proof (sub_regular E T T1 H0) as [_ [HwfT HwfT1]].
    eapply type_from_wf_typ with (E := E); apply HwfT.
    inversion Hwf; subst...
    apply wf_typ_open with (T1 := T1)...
    destruct (sub_regular _ _ _ H0) as [R1 [R2 R3]]...
  - repeat split...
    pose proof (sub_regular E S T H0)...
Qed.


Lemma value_regular : forall e,
  value e ->
  expr e.
Proof.
  intros e H. induction H; auto.
Qed.

Lemma red_regular : forall e e',
  red e e' ->
  expr e /\ expr e'.
Proof with auto*.
  intros e e' H.
  induction H; assert (J := value_regular); split...
  - Case "red_abs".
    inversion H. pick fresh y.
    rewrite (subst_ee_intro y)...
    eapply subst_ee_expr...
    pose proof (cv_free_is_bvar_free v2).
    unfold empty_cset_bvars in H5. unfold cset_all_bvars in H5.
    destruct (free_for_cv v2); subst...
    assert (t0 = {}N) by fnsetdec; subst...
  - Case "red_tabs".
    inversion H. pick fresh Y. rewrite (subst_te_intro Y)...
Qed.

Lemma cv_regular : forall E T C,
  cv E T C ->
  wf_env E /\ wf_typ_in E T /\ wf_cset_in E C.
Proof with eauto*.
  intros. induction H...
Qed.

(** Moved from Soundness *)


(* *********************************************************************** *)
(** * Auxilliary lemmas for Soundness *)

Lemma subst_cset_distributive_across_union : forall z C D1 D2,
  subst_cset z C (cset_union D1 D2) =
  cset_union (subst_cset z C D1) (subst_cset z C D2).
Proof with eauto.
  intros.
  destruct D1; destruct D2.
  all :
    try solve [
          unfold cset_union, subst_cset, cset_references_fvar_dec;
          (try destruct_match);
          reflexivity].

  unfold cset_union, subst_cset, cset_references_fvar_dec.
  destruct (AtomSet.F.mem z t) eqn:EQ1.
  - rewrite <- AtomSetFacts.mem_iff in EQ1.
    assert (AtomSet.F.mem z (t `union` t1) = true) as HA by fset_mem_dec.
    rewrite HA.
    destruct C.
    + unfold cset_union.
      all : repeat destruct_match.
      all : easy.
    + unfold cset_union, cset_remove_fvar.
      destruct (AtomSet.F.mem z t1) eqn:EQ2.
      * rewrite <- AtomSetFacts.mem_iff in EQ2.
        cset_eq_dec.
      * rewrite <- AtomSetFacts.not_mem_iff in EQ2.
        cset_eq_dec.
  - rewrite <- AtomSetFacts.not_mem_iff in EQ1.
    destruct (AtomSet.F.mem z t1) eqn:EQ2.
    + rewrite <- AtomSetFacts.mem_iff in EQ2.
      assert (AtomSet.F.mem z (t `union` t1) = true) as HA by fset_mem_dec.
      rewrite HA.
      destruct C.
      * unfold cset_union.
        all : repeat destruct_match.
        all : easy.
      * unfold cset_remove_fvar, cset_union.
        cset_eq_dec.
    + rewrite <- AtomSetFacts.not_mem_iff in EQ2.
      assert (AtomSet.F.mem z (t `union` t1) = false) as HA by fset_mem_dec.
      rewrite HA.
      reflexivity.
Qed.

Lemma subst_cset_fresh_for_cv : forall z t C,
  z `notin` fv_ee t ->
  (subst_cset z C (free_for_cv t)) = (free_for_cv t).
Proof.
  intros.
  induction t; simpl in H |- *.
  - cbv.
    replace (AtomSet.F.mem z {}) with false by fset_mem_dec.
    cset_eq_dec.
  - cbv.
    replace (AtomSet.F.mem z (singleton a)) with false by fset_mem_dec.
    cset_eq_dec.
  - apply IHt. fsetdec.
  - rewrite subst_cset_distributive_across_union.
    rewrite IHt1 by notin_solve.
    rewrite IHt2 by notin_solve.
    reflexivity.
  - apply IHt. fsetdec.
  - apply IHt. fsetdec.
Qed.

(* *********************************************************************** *)
(** * #<a name="auto"></a># Automation *)

(** The lemma [ok_from_wf_env] was already added above as a hint since it
    helps blur the distinction between [wf_env] and [ok] in proofs.

    As currently stated, the regularity lemmas are ill-suited to be
    used with [auto] and [eauto] since they end in conjunctions.  Even
    if we were, for example, to split [sub_regularity] into three
    separate lemmas, the resulting lemmas would be usable only by
    [eauto] and there is no guarantee that [eauto] would be able to
    find proofs effectively.  Thus, the hints below apply the
    regularity lemmas and [type_from_wf_typ] to discharge goals about
    local closure and well-formedness, but in such a way as to
    minimize proof search.

    The first hint introduces an [wf_env] fact into the context.  It
    works well when combined with the lemmas relating [wf_env] and
    [wf_typ].  We choose to use those lemmas explicitly via [(auto
    using ...)] tactics rather than add them as hints.  When used this
    way, the explicitness makes the proof more informative rather than
    more cluttered (with useless details).

    The other three hints try outright to solve their respective
    goals. *)

Hint Extern 1 (wf_cset ?E _ ?C) =>
  match goal with
  | H: subcapt _ C _ |- _ => apply (proj1 (subcapt_regular _ _ _ H))
  | H: subcapt _ _ C |- _ => apply (proj2 (subcapt_regular _ _ _ H))
  | H: cv E _ C |- _ => apply (proj2 (proj2 (cv_regular _ _ _ H)))
  end
: core.

Hint Extern 1 (wf_env ?E) =>
  match goal with
  | H: sub _ _ _ |- _ => apply (proj1 (sub_regular _ _ _ H))
  | H: sub_pre _ _ _ |- _ => apply (proj1 (sub_pre_regular _ _ _ H))
  | H: typing _ _ _ |- _ => apply (proj1 (typing_regular _ _ _ H))
  | H: cv E _ _ |- _ => apply (proj1 (cv_regular _ _ _ H))
  end
: core.

Hint Extern 1 (wf_typ ?E _ _ ?T) =>
  match goal with
  | H: typing E _ T |- _ => apply (proj2 (proj2 (typing_regular _ _ _ H)))
  | H: sub E T _ |- _ => apply (proj1 (proj2 (sub_regular _ _ _ H)))
  | H: sub E _ T |- _ => apply (proj2 (proj2 (sub_regular _ _ _ H)))
  | H: cv E T _ |- _ => apply (proj1 (proj2 (cv_regular _ _ _ H)))
  end
: core.

Hint Extern 1 (wf_pretyp ?E ?T) =>
  match goal with
  | H: sub_pre E T _ |- _ => apply (proj1 (proj2 (sub_pre_regular _ _ _ H)))
  | H: sub_pre E _ T |- _ => apply (proj2 (proj2 (sub_pre_regular _ _ _ H)))
  end
: core.

Hint Extern 1 (type ?T) =>
  let go E := eapply (type_from_wf_typ E); eauto in
  match goal with
  | H: typing ?E _ T |- _ => go E
  | H: sub ?E T _ |- _ => go E
  | H: sub ?E _ T |- _ => go E
  | H: wf_typ ?E _ _ T |- _ => go E
  end
: core.

Hint Extern 1 (pretype ?T) =>
  let go E := eapply (pretype_from_wf_pretyp E); eauto in
  match goal with
  | H: sub_pre ?E T _ |- _ => go E
  | H: sub_pre ?E _ T |- _ => go E
  | H: wf_pretyp ?E _ _ T |- _ => go E
  end
: core.

Hint Extern 1 (capt ?C) =>
  let go E := eapply (capt_from_wf_cset E); eauto in
  match goal with
  | H: subcapt ?E C _ |- _ => go E
  | H: subcapt ?E _ C |- _ => go E
  | H: cv ?E _ C |- _ => go E
  end
: core.

Hint Extern 1 (expr ?e) =>
  match goal with
  | H: typing _ ?e _ |- _ => apply (proj1 (proj2 (typing_regular _ _ _ H)))
  | H: red ?e _ |- _ => apply (proj1 (red_regular _ _ H))
  | H: red _ ?e |- _ => apply (proj2 (red_regular _ _ H))
  end
: core.

(** More automation *)
Lemma capt_from_cv : forall E T C,
    cv E T C -> capt C.
Proof with eauto.
  intros.
  assert (wf_cset_in E C) as HA by auto.
  eapply capt_from_wf_cset...
Qed.

Lemma binding_uniq_from_wf_env : forall F E x b,
  wf_env (F ++ ([(x, b)]) ++ E) ->
  x `notin` (dom F `union` dom E).
Proof.
  intros.
  apply ok_from_wf_env in H.
  eapply binding_uniq_from_ok; eauto.
Qed.

Hint Resolve capt_from_cv : core.

(** * #<a name="auto"></a># Automation Tests *)

Local Lemma test_cv_regular : forall E T C,
    cv E T C ->
    wf_env E /\ wf_typ_in E T /\ wf_cset_in E C.
Proof.
  intros.
  repeat split.
  all: auto.
Qed.

Local Lemma test_subcapt_regular : forall E C1 C2,
  subcapt E C1 C2 ->
  wf_cset E (dom E) C1 /\ wf_cset E (dom E) C2.
Proof with eauto*.
  intros.
  repeat split.
  all: auto.
Qed.


==> anc/CFsub_Soundness.v <==
Require Import Coq.Program.Equality.
Require Import TaktikZ.
Require Export CFsub_Hints.
Require Import CFsub_CvFacts.

Set Nested Proofs Allowed.

Local Ltac hint := idtac.

(* Local Lemma cheat : forall A, A. *)
(* Admitted. *)

(* Local Lemma cheat_with : forall A B, A -> B. *)
(* Admitted. *)

Local Lemma subst_trivia1 : forall x C e,
    AtomSet.F.In x (cset_fvars (free_for_cv e)) ->
    subst_cset x C (free_for_cv e) = cset_union C (cset_remove_fvar x (free_for_cv e)).
Proof.
  intros.
  unfold subst_cset.
  destruct_if.
  - reflexivity.
  - unfold cset_references_fvar_dec in Heqb.
    destruct (free_for_cv e) eqn:?.
    + pose proof (cv_free_never_universal e).
      easy.
    + rewrite_set_facts_in Heqb.
      unfold cset_fvars in H.
      fsetdec.
Qed.

Lemma notin_cset_fvars_distributive_over_cset_union : forall x C D,
  C <> cset_universal ->
  D <> cset_universal ->
  x `notin` cset_fvars (cset_union C D) ->
  x `notin` cset_fvars C /\
  x `notin` cset_fvars D.
Proof.
  intros.
  destruct C eqn:EQ__C;
    destruct D eqn:EQ__D;
    unfold cset_fvars, cset_union in *; split.
  all : (easy || fsetdec).
Qed.

Local Lemma subst_contratrivia2 : forall u x C e,
  x `notin` (cset_fvars (free_for_cv e)) ->
  (free_for_cv e) = (free_for_cv (subst_ee x u C e)).
Proof with eauto using cv_free_never_universal.
  intros * Hin.
  induction e; simpl in *...
  - destruct_if; fsetdec.
  - apply notin_cset_fvars_distributive_over_cset_union in Hin as (? & ?)...
    rewrite <- IHe1...
    rewrite <- IHe2...
Qed.

(* x in (fv e) ->
  (fv u) union (fv e remove x) = fv (e[x !-> u][x !-> fv u])
*)
Local Lemma subst_trivia2 : forall x e u,
  AtomSet.F.In x (cset_fvars (free_for_cv e)) ->
  (cset_union (free_for_cv u) (cset_remove_fvar x (free_for_cv e))) =
        (free_for_cv (subst_ee x u (free_for_cv u) e)).
Proof with eauto using cv_free_never_universal.
  intros * Hin.
  induction e; simpl in *...
  - csetdec.
  - destruct (a == x) eqn:HX.
    + subst.
      csetdec.
      destruct (free_for_cv u)...
      f_equal...
      * fsetdec.
      * fnsetdec.
    + exfalso. apply n. fsetdec.
  - destruct (free_for_cv e1) eqn:?; destruct (free_for_cv e2) eqn:?; destruct (free_for_cv u) eqn:?;
      unfold cset_fvars in *; simpl in *; try fsetdec.
    + rewrite (AtomSetFacts.union_iff t t1 x) in Hin.
      destruct Hin.
      * specialize (IHe1 H).
        epose proof (cv_free_never_universal (subst_ee x u cset_universal e1)).
        symmetry in IHe1.
        contradiction.
      * specialize (IHe2 H).
        epose proof (cv_free_never_universal (subst_ee x u cset_universal e2)).
        symmetry in IHe2.
        contradiction.
      (* we only want to consider the case where all u, e1 and e2 have a concrete cv...  *)
    + (* there are three cases... we also need to know that it is NOT in the other sets... then we might be able to prove it... *)
      rewrite (AtomSetFacts.mem_iff) in Hin.
      rewrite (AtomSetFacts.union_b) in Hin.
      destruct (AtomSet.F.mem x t) eqn:InT;
        destruct (AtomSet.F.mem x t1) eqn:InT1;
        rewrite_set_facts_in InT;
        rewrite_set_facts_in InT1;
        inversion Hin; subst...
      * rewrite <- IHe1...
        rewrite <- IHe2...
        cbn [cset_union].
        cset_eq_dec.
      * rewrite <- IHe1...
        rewrite <- (subst_contratrivia2 u x _ e2)...
        2: rewrite Heqc0; unfold cset_fvars; assumption.
        cbn [cset_union].
        rewrite Heqc0.
        cset_eq_dec.
      * rewrite <- IHe2...
        rewrite <- (subst_contratrivia2 u x _ e1)...
        2: rewrite Heqc; unfold cset_fvars; assumption.
        rewrite Heqc.
        cbn [cset_union].
        cset_eq_dec.
Qed.


Lemma notin_dom_is_notin_fv_ee : forall x E e T,
  x `notin` dom E ->
  typing E e T ->
  x `notin` fv_ee e.
Proof with eauto.
  intros * NotIn Typ.
  assert (wf_typ_in E T) as WfTyp by auto.
  induction Typ.
  - assert (x <> x0) by (apply binds_In in H0; fsetdec).
    unfold fv_ee. notin_solve.
  - assert (x <> x0) by (apply binds_In in H0; fsetdec).
    unfold fv_ee. notin_solve.
  - simpl.
    apply notin_fv_wf_typ with (X := x) in H as ?.
    2: fsetdec.
    pick fresh y.
    forwards SpH2: H2 y; [ notin_solve
                         | simpl_env; notin_solve
                         | ..].
    + specialize (H0 y ltac:(fsetdec)).
      specialize (H1 y ltac:(fsetdec)).
      do 2 rewrite_nil_concat.
      eapply wf_typ_weakening...
    + forwards: notin_fv_ee_open_ee SpH2.
      notin_solve.
      notin_solve.
  - cbn [fv_ee].
    apply notin_union...
  - cbn [fv_ee].
    apply notin_union.
    + apply notin_fv_wf_typ with (X := x) in H as ?.
      all: fsetdec.
    + pick fresh y.
      forwards SpH2: H2 y; [ notin_solve | simpl_env; notin_solve |..|].
      * specialize (H0 y ltac:(fsetdec)).
        specialize (H1 y ltac:(fsetdec)).
        do 2 rewrite_nil_concat.
        eapply wf_typ_weakening...
      * apply notin_fv_ee_open_te in SpH2...
  - cbn [fv_ee].
    apply notin_union...
    assert (wf_typ_in E T) as HA...
    apply notin_fv_wf_typ with (X := x) in HA as ?...
  - eauto.
Qed.

(* ********************************************************************** *)
(** * #<a name="subtyping"></a># Properties of subtyping *)

(* ********************************************************************** *)
(** ** Weakening (2) *)

Lemma sub_weakening : forall E F G S T,
  sub (G ++ E) S T ->
  wf_env (G ++ F ++ E) ->
  sub (G ++ F ++ E) S T
with sub_pre_weakening : forall E F G S T,
  sub_pre (G ++ E) S T ->
  wf_env (G ++ F ++ E) ->
  sub_pre (G ++ F ++ E) S T.
Proof with simpl_env; eauto using wf_typ_weakening, wf_pretyp_weakening, cv_weakening, subcapt_weakening, wf_cset_weakening.
------
  intros E F G S T Sub Ok.
  remember (G ++ E).
  generalize dependent G.
  induction Sub; intros G Ok EQ; subst.
  - Case "sub_refl_tvar".
    apply sub_refl_tvar...
  - Case "sub_trans_tvar".
    apply (sub_trans_tvar U)...
  - apply sub_capt...
------
  intros E F G S T Sub Ok.
  remember (G ++ E).
  generalize dependent G.
  induction Sub; intros G Ok EQ; subst.
  - Case "sub_top".
    apply sub_top...
  - Case "sub_arrow".
    pick fresh Y and apply sub_arrow...
    + rewrite <- concat_assoc.
      eapply wf_typ_weakening...
    + rewrite <- concat_assoc.
      eapply wf_typ_weakening...
    + rewrite <- concat_assoc.
      apply sub_weakening...
  - Case "sub_all".
    pick fresh Y and apply sub_all...
    + rewrite <- concat_assoc.
      eapply wf_typ_weakening...
    + rewrite <- concat_assoc.
      eapply wf_typ_weakening...
    + rewrite <- concat_assoc.
      apply sub_weakening...
Qed.

(* ********************************************************************** *)
(** ** Reflexivity (1) *)

(*
  opening capture sets in types preserves well-formedness. *)
Lemma open_ct_wf_typ : forall E Ap Am T C,
  wf_typ E Ap Am T -> wf_typ E Ap Am (open_ct T C).
Proof with eauto using type_from_wf_typ.
  intros *.
  intros H.
  closed_type...
Qed.


(* capture set substitution does not affect subtyping

  depends on opening in the context
    binds X (bind_sub U) E -> binds X (bind_sub (open_ct U C)) E
 *)
Lemma open_ct_sub : forall E S T C,
  wf_env E ->
  sub E S T ->
  sub E (open_ct S C) (open_ct T C).
Proof with auto using open_ct_wf_typ.
  intros E S T C Eok H.
  inversion H ; simpl ; closed_type ; subst...
Qed.


(* if we have a subcapture of a concrete capture set, it has to be
   concrete as well. *)
Lemma subcapt_exists : forall E C tf tb,
  subcapt E C (cset_set tf tb) ->
  exists tf' tb', C = cset_set tf' tb'.
Proof with auto.
  intros E C tf tb H.
  remember (cset_set tf tb).
  induction H.
  - inversion Heqc.
  - exists xs. exists {}N...
Qed.


Lemma captures_transitivity : forall E xs ys x,
  (* E |- {x} <: {ys} *)
  captures E ys x ->
  (* E |- {ys} <: {xs} *)
  AtomSet.F.For_all (captures E xs) ys ->
  (* E |- {x} <: {xs} *)
  captures E xs x.
Proof with auto.
  intros E xs ys x Hc Hall.
  dependent induction Hc ; intros ; subst...
  eapply captures_var.
  apply H.
  apply H0.
  unfold AtomSet.F.For_all. intros.
  eapply H2...
Qed.

Lemma captures_transitivity_forall : forall E xs ys zs,
  AtomSet.F.For_all (captures E ys) xs ->
  AtomSet.F.For_all (captures E zs) ys ->
  AtomSet.F.For_all (captures E zs) xs.
Proof with auto.
  intros * XsYs YsZs.
  unfold AtomSet.F.For_all in *; intros.
  eapply captures_transitivity with (ys := ys).
  apply XsYs...
  unfold AtomSet.F.For_all in *; intros.
  apply YsZs...
Qed.

Lemma subcapt_transitivity : forall E C1 C2 C3,
  wf_env E ->
  subcapt E C1 C2 ->
  subcapt E C2 C3 ->
  subcapt E C1 C3.
Proof with auto.
  intros E C1 C2 C3 Ok H12 H23.
  remember C1.
  remember C2.
  forwards (_ & Wf): subcapt_regular H23.
  assert (capt C3). { auto. }
  inversion H12.
  - Case "subcapt_universal".
    destruct C3... exfalso. subst. inversion H23.
  - Case "subcapt_set".
    subst.
    remember C3.
    destruct C3. subst...
    inversion H; subst.
    inversion H3. inversion H3; subst.
    subst.
    inversion H23; subst.
    eapply subcapt_set...
    unfold AtomSet.F.For_all. intros.
    apply captures_transitivity with (ys := ys)...
Qed.

Lemma sub_reflexivity : forall E Ap Am T,
  wf_env E ->
  wf_typ E Ap Am T ->
  AtomSet.F.Subset Ap (dom E) ->
  AtomSet.F.Subset Am (dom E) ->
  sub E T T
with sub_pre_reflexivity : forall E Ap Am T,
  wf_env E ->
  wf_pretyp E Ap Am T ->
  AtomSet.F.Subset Ap (dom E) ->
  AtomSet.F.Subset Am (dom E) ->
  sub_pre E T T.
Proof with eauto using subcapt_reflexivity, wf_typ_set_weakening.
------
  intros *.
  intros Ok Wf HsubsetAp HsubsetAm.
  induction Wf.
  (* eauto and econstructor is still broken... hence we need to proof this manually *)
  - apply sub_refl_tvar.
    auto.
    eapply wf_typ_var with (U := U)...
  - apply sub_capt...
------
  intros *.
  intros Ok Wf HsubsetAp HsubsetAm.
  induction Wf.
  - apply sub_top...
  - apply sub_arrow with (L := L `union` dom E)...
    intros; eapply sub_reflexivity...
  - apply sub_all with (L := L `union` dom E)...
    intros; eapply sub_reflexivity...
Qed.



(* ********************************************************************** *)
(** ** Narrowing and transitivity (3) *)


Lemma captures_narrowing_forall : forall F Z P Q E xs ys,
  ok (F ++ [(Z, bind_sub P)] ++ E) ->
  sub E P Q ->
  AtomSet.F.For_all (captures (F ++ [(Z, bind_sub Q)] ++ E) xs) ys ->
  AtomSet.F.For_all (captures (F ++ [(Z, bind_sub P)] ++ E) xs) ys.
Proof with eauto using wf_cset_narrowing, wf_env_narrowing, cv_narrowing.
  intros * Wf Sub H.
  unfold AtomSet.F.For_all in *; intros.
  specialize (H x H0).
  generalize dependent ys.
  dependent induction H; intros ys' In...
  - forwards (C2 & CvC2 & SubcaptC2): cv_narrowing_exists Sub H0.
    inversion SubcaptC2; subst.  
    eapply captures_var with (T := T) (ys := xs0).
    * binds_cases H.
      ** apply binds_tail; trivial. apply binds_tail...
      ** apply binds_head; trivial.
    * trivial.
    * eapply captures_transitivity_forall with (ys := ys)...
      unfold AtomSet.F.For_all; intros.
      destruct (x == x0); subst...
Qed.

Lemma captures_narrowing : forall F Z P Q E xs x,
  ok (F ++ [(Z, bind_sub P)] ++ E) ->
  sub E P Q ->
  captures (F ++ [(Z, bind_sub Q)] ++ E) xs x ->
  captures (F ++ [(Z, bind_sub P)] ++ E) xs x.
Proof with eauto using wf_cset_narrowing, wf_env_narrowing, cv_narrowing.
  intros F Z P Q E xs x Ok Sub H.
  eapply captures_narrowing_forall with (Q := Q) (ys := singleton x)...
  - unfold AtomSet.F.For_all; intros.
    assert (x = x0) by fsetdec; subst.
    trivial.
  - fsetdec.
Qed.

(* I currently only use it such that captures_narrowing_typ_forall has a similar proof structure
   as captures_narrowing_forall. 
   Once we simplify captures_narrowing_typ_forall, we can drop this lemma here.
*)
Lemma cv_narrowing_typ_exists : forall T G Z Q E P C1,
  ok (G ++ [(Z, bind_typ Q)] ++ E) ->
  sub E P Q ->
  cv (G ++ [(Z, bind_typ Q)] ++ E) T C1 ->
  exists C2, cv (G ++ [(Z, bind_typ P)] ++ E) T C2 /\ subcapt (G ++ [(Z, bind_typ P)] ++ E) C2 C1.
Proof with simpl_env; eauto.
  intros * Wf Sub Cv.
  forwards: cv_narrowing_typ Sub Cv...
  exists C1. split...
  eapply subcapt_reflexivity...
Qed.

Lemma captures_narrowing_typ_forall : forall F Z P Q E xs ys,
  wf_env (F ++ [(Z, bind_typ P)] ++ E) ->
  sub E P Q ->
  AtomSet.F.For_all (captures (F ++ [(Z, bind_typ Q)] ++ E) xs) ys ->
  AtomSet.F.For_all (captures (F ++ [(Z, bind_typ P)] ++ E) xs) ys.
Proof with simpl_env; eauto using wf_cset_narrowing_typ, wf_env_narrowing_typ.
  intros * Wf Sub H.
  unfold AtomSet.F.For_all in *; intros.
  specialize (H x H0).
  generalize dependent ys.
  dependent induction H; intros ys' In...

  assert (ok (F ++ [(Z, bind_typ Q)] ++ E)) as Ok. {
    assert (ok (F ++ [(Z, bind_typ P)] ++ E)) by auto...
  }
  forwards CvNarrow: cv_narrowing_typ Sub H0...

  - forwards (C2 & CvC2 & SubcaptC2): cv_narrowing_typ_exists Ok Sub H0.
    inversion SubcaptC2; subst.  
    destruct (x == Z); subst.
    + forwards (C' & CVP): cv_exists_in E P; [ eauto .. |].
      assert (cv E Q (cset_set ys {}N)) as CVQ. {
        forwards TQ: binds_mid_eq_cons H.
        1: auto.
        inversion TQ; subst.
        apply cv_unique_shrink with (F := (F ++ [(Z, bind_typ P)]))...
      }
      forwards: (>> sub_implies_subcapt E (dom E) (dom E) Sub CVP CVQ); try fsetdec.
      1, 2: eauto.
      inversion H3; subst.
      eapply captures_var with (T := P) (ys := xs1)...
      rewrite <- concat_assoc.
      eapply cv_weakening_head...
      eapply captures_transitivity_forall with (ys := ys)...
      unfold AtomSet.F.For_all in *; intros.
      specialize (H12 x H6).
      rewrite <- concat_assoc.
      rewrite_nil_concat.
      eapply captures_weakening...
      unfold AtomSet.F.For_all in *; intros.
      eapply H2...
    + (* T = Q *)
      eapply captures_var with (T := T) (ys := ys)...
      unfold AtomSet.F.For_all; intros.
      eapply H2 with (ys := ys) (Q0 := Q) (x := x0)...
Qed.


Lemma captures_narrowing_typ : forall F X P Q E xs x,
  wf_env (F ++ [(X, bind_typ Q)] ++ E) ->
  sub E P Q ->
  captures (F ++ [(X, bind_typ Q)] ++ E) xs x ->
  captures (F ++ [(X, bind_typ P)] ++ E) xs x.
Proof with eauto using wf_cset_narrowing_typ, wf_env_narrowing_typ, cv_narrowing_typ.
  intros F Z P Q E xs x Ok Sub H.
  eapply captures_narrowing_typ_forall with (Q := Q) (ys := singleton x)...
  - unfold AtomSet.F.For_all; intros.
    assert (x = x0) by fsetdec; subst.
    trivial.
  - fsetdec.
Qed.

Lemma subcapt_narrowing : forall F E Z P Q C1 C2,
  sub E P Q ->
  ok (F ++ [(Z, bind_sub P)] ++ E) ->
  subcapt (F ++ [(Z, bind_sub Q)] ++ E) C1 C2 ->
  subcapt (F ++ [(Z, bind_sub P)] ++ E) C1 C2.
Proof with eauto using wf_cset_narrowing, wf_env_narrowing.
  intros F E Z P Q C1 C2 SubPQ Ok SubCap.

  inversion SubCap; subst...
  eapply subcapt_set...
  eapply captures_narrowing_forall with (Q := Q)...
Qed.


Lemma subcapt_narrowing_typ : forall F E x P Q C1 C2,
  sub E P Q ->
  wf_env (F ++ [(x, bind_typ Q)] ++ E) ->
  subcapt (F ++ [(x, bind_typ Q)] ++ E) C1 C2 ->
  subcapt (F ++ [(x, bind_typ P)] ++ E) C1 C2.
Proof with eauto using wf_cset_narrowing_typ, captures_narrowing_typ.
  intros F E x P Q C1 C2 PsubQ Ok C1subC2.
  remember (F ++ [(x, bind_typ Q)] ++ E). generalize dependent F.
  induction C1subC2 ; intros ; subst...
  - econstructor...
    unfold AtomSet.F.For_all.
    intros.
    specialize (H1 x0 H2)...
Qed.

Definition transitivity_on Q := forall E S T,
  sub E S Q -> sub E Q T -> sub E S T.

Definition transitivity_pre_on Q := forall E S T,
  sub_pre E S Q -> sub_pre E Q T -> sub_pre E S T.

Lemma sub_narrowing_aux : forall Q F E Z P S T,
  transitivity_on Q ->
  sub (F ++ [(Z, bind_sub Q)] ++ E) S T ->
  sub E P Q ->
  sub (F ++ [(Z, bind_sub P)] ++ E) S T
with sub_narrowing_pre_aux : forall Q F E Z P S T,
  transitivity_on Q ->
  sub_pre (F ++ [(Z, bind_sub Q)] ++ E) S T ->
  sub E P Q ->
  sub_pre (F ++ [(Z, bind_sub P)] ++ E) S T.
Proof with simpl_env; eauto using wf_typ_narrowing, wf_env_narrowing,
  wf_pretyp_narrowing, wf_cset_narrowing, subcapt_narrowing.
------
  intros Q F E Z P S T TransQ SsubT PsubQ.
  remember (F ++ [(Z, bind_sub Q)] ++ E). generalize dependent F.
  induction SsubT; intros F EQ; subst.
  - Case "sub_refl_tvar".
    apply sub_refl_tvar...
  - Case "sub_trans_tvar".
    destruct (X == Z); subst.
    + SCase "X = Z".
      apply (sub_trans_tvar P).
        apply binds_tail.
        apply binds_head; apply binds_singleton.
        eapply fresh_mid_head; apply ok_from_wf_env;
          apply (proj1 (sub_regular (F ++ [(Z, bind_sub Q)] ++ E) U T SsubT)).
      apply TransQ.
      SSCase "P <: Q".
        rewrite_env (empty ++ (F ++ [(Z, bind_sub P)]) ++ E).
        apply sub_weakening...
      SSCase "Q <: T".
        binds_get H.
        inversion H1; subst...
    + SCase "X <> Z".
      apply (sub_trans_tvar U)...
  - eapply sub_capt...
------
  intros Q F E Z P S T TransQ SsubT PsubQ.
  remember (F ++ [(Z, bind_sub Q)] ++ E). generalize dependent F.
  induction SsubT; intros F EQ; subst.
  - Case "sub_top".
    apply sub_top...
  - Case "sub_arrow".
    pick fresh Y and apply sub_arrow...
    + rewrite_parenthesise_binding.
      simpl_env in H2.
      eapply wf_typ_narrowing_base...
    + rewrite_parenthesise_binding.
      simpl_env in H3.
      eapply wf_typ_narrowing_base...
    + rewrite <- concat_assoc.
      eapply sub_narrowing_aux...
  - Case "sub_all".
    pick fresh Y and apply sub_all...
    + rewrite_parenthesise_binding.
      simpl_env in H2.
      eapply wf_typ_narrowing_base...
    + rewrite_parenthesise_binding.
      simpl_env in H3.
      eapply wf_typ_narrowing_base...
    + rewrite <- concat_assoc.
      eapply sub_narrowing_aux...
Qed.


Lemma empty_cset_union : forall C1 C2,
  cset_union C1 C2 = {}C ->
  C1 = {}C /\ C2 = {}C.
Proof with eauto.
  intros.
  destruct C1; destruct C2; simpl in H; try discriminate.
  inversion H.
  unfold empty_cset.
  split; f_equal.
  - destruct (AtomSet.F.choose (t `union` t1)) eqn:Eq.
    + assert (AtomSet.F.Equal (t `union` t1) {}) as HA. {
        rewrite H1.
        fsetdec.
      }
      apply AtomSet.F.choose_1 in Eq.
      rewrite HA in Eq.
      exfalso.
      fsetdec.
    + apply AtomSet.F.choose_2 in Eq.
      assert (AtomSet.F.Empty t). {
        unfold AtomSet.F.Empty in *.
        unfold not in *.
        intros.
        apply (Eq a).
        fsetdec.
      }
      fsetdec.
  - destruct (NatSet.F.choose (NatSet.F.union t0 t2)) eqn:Eq.
    + assert (NatSet.F.Equal (NatSet.F.union t0 t2) {}N) as HA. {
        rewrite H2.
        fnsetdec.
      }
      apply NatSet.F.choose_1 in Eq.
      rewrite HA in Eq.
      exfalso.
      fnsetdec.
    + apply NatSet.F.choose_2 in Eq.
      assert (NatSet.F.Empty t0). {
        unfold NatSet.F.Empty in *.
        unfold not in *.
        intros.
        apply (Eq a).
        fnsetdec.
      }
      fnsetdec.
  - destruct (AtomSet.F.choose (t `union` t1)) eqn:Eq.
    + assert (AtomSet.F.Equal (t `union` t1) {}) as HA. {
        rewrite H1.
        fsetdec.
      }
      apply AtomSet.F.choose_1 in Eq.
      rewrite HA in Eq.
      exfalso.
      fsetdec.
    + apply AtomSet.F.choose_2 in Eq.
      assert (AtomSet.F.Empty t1). {
        unfold AtomSet.F.Empty in *.
        unfold not in *.
        intros.
        apply (Eq a).
        fsetdec.
      }
      fsetdec.
  - destruct (NatSet.F.choose (NatSet.F.union t0 t2)) eqn:Eq.
    + assert (NatSet.F.Equal (NatSet.F.union t0 t2) {}N) as HA. {
        rewrite H2.
        fnsetdec.
      }
      apply NatSet.F.choose_1 in Eq.
      rewrite HA in Eq.
      exfalso.
      fnsetdec.
    + apply NatSet.F.choose_2 in Eq.
      assert (NatSet.F.Empty t2). {
        unfold NatSet.F.Empty in *.
        unfold not in *.
        intros.
        apply (Eq a).
        fnsetdec.
      }
      fnsetdec.
Qed.

Lemma sub_narrowing_typ_aux : forall Q F E x P S T,
  transitivity_on Q ->
  sub (F ++ [(x, bind_typ Q)] ++ E) S T ->
  sub E P Q ->
  sub (F ++ [(x, bind_typ P)] ++ E) S T
with sub_narrowing_pretyp_aux : forall Q F E x P S T,
  transitivity_on Q ->
  sub_pre (F ++ [(x, bind_typ Q)] ++ E) S T ->
  sub E P Q ->
  sub_pre (F ++ [(x, bind_typ P)] ++ E) S T.
Proof with simpl_env; eauto using wf_typ_narrowing_typ, wf_pretyp_narrowing_typ,
    wf_env_narrowing_typ, cv_narrowing_typ, subcapt_narrowing_typ, wf_cset_narrowing_typ.
------
  intros Q F E x P S T TransQ SsubT PsubQ.
  remember (F ++ [(x, bind_typ Q)] ++ E). generalize dependent F.
  induction SsubT; intros F EQ; subst.
  - apply sub_refl_tvar...
  - apply sub_trans_tvar with (U := U)...
    binds_cases H.
    + apply binds_tail. apply binds_tail... auto.
    + apply binds_head...
  - apply sub_capt...
------
  intros Q F E x P S T TransQ SsubT PsubQ.
  remember (F ++ [(x, bind_typ Q)] ++ E). generalize dependent F.
  induction SsubT; intros F EQ; subst.
  - eapply sub_top...
  - pick fresh Y and apply sub_arrow...
    + rewrite_parenthesise_binding.
      simpl_env in H2.
      eapply wf_typ_narrowing_typ_base...
    + rewrite_parenthesise_binding.
      simpl_env in H3.
      eapply wf_typ_narrowing_typ_base...
    + rewrite <- concat_assoc.
      eapply sub_narrowing_typ_aux...
  - pick fresh Y and apply sub_all...
    + rewrite_parenthesise_binding.
      simpl_env in H2.
      eapply wf_typ_narrowing_typ_base...
    + rewrite_parenthesise_binding.
      simpl_env in H3.
      eapply wf_typ_narrowing_typ_base...
    + rewrite <- concat_assoc.
      eapply sub_narrowing_typ_aux...
Qed.

(* S <: Q    ->    Q <: T    ->    S <: T*)
Lemma sub_transitivity : forall Q E S T,
  type Q ->
  sub E S Q -> sub E Q T -> sub E S T
with sub_pre_transitivity : forall Q E S T,
  pretype Q ->
  sub_pre E S Q -> sub_pre E Q T -> sub_pre E S T.
Proof with simpl_env; auto.
------
  intros Q E S T W SsubQ QsubT.

  generalize dependent T.
  generalize dependent S.
  generalize dependent E.
  remember Q as Q' in |-.
  generalize dependent Q'.

  induction W; intros Q'' EQ E' S' SsubQ.

  Ltac inductionThenInversion Rel1 Rel2 :=
      induction Rel1; try discriminate; inversion EQ; subst; intros T' Rel2; inversion Rel2; subst.

  (* type_var *)
  - inductionThenInversion SsubQ QsubT; try solve [econstructor; eauto].
  (* type_capt *)
  - inductionThenInversion SsubQ QsubT; try solve [econstructor; eauto].
    apply sub_capt...
    apply subcapt_transitivity with (C2 := C)...
    apply sub_pre_transitivity with (Q := P)...
------
  intros Q E S T W SsubQ QsubT.

  generalize dependent T.
  generalize dependent S.
  generalize dependent E.
  remember Q as Q' in |-.
  generalize dependent Q'.

  induction W; intros Q'' EQ E' S' SsubQ.

  Ltac inductionThenInversion2 Rel1 Rel2 :=
    induction Rel1; try discriminate; inversion EQ; subst; intros T' Rel2; inversion Rel2; subst.

  (* type_top *)
  - inductionThenInversion2 SsubQ QsubT; try solve [econstructor; eauto].

  (*  HERE `sub E S T2` is now missing! *)
  (* type_arrow *)
  - inductionThenInversion2 SsubQ QsubT.
  + eapply sub_top...
    (* wf_typ typ_arrow *)
    pick fresh X and apply wf_typ_arrow...
  + pick fresh Y and apply sub_arrow.
    all: trivial.
    (* SCase "bounds". *)
       auto using (sub_transitivity T1).
       assert (Y `notin` L1) by notin_solve...
       assert (Y `notin` L1) by notin_solve...
    SCase "bodies".
      lapply (H0 Y); [ intros K | auto ].
      assert (Y `notin` L0) by notin_solve.
      assert (Y `notin` L1) by notin_solve.
      apply sub_transitivity with (Q := (open_ct T2 Y))...
      rewrite_env (empty ++ [(Y, bind_typ T0)] ++ E).
      eapply sub_narrowing_typ_aux with (Q := T1)...
      unfold transitivity_on.
      auto using (sub_transitivity T1).
  (* type_all. *)
  - inductionThenInversion2 SsubQ QsubT.
  + apply sub_top...
    pick fresh X and apply wf_typ_all...
  + pick fresh Y and apply sub_all.
    all: trivial.
    SCase "bounds".
      apply sub_transitivity with (Q := T1)...
      assert (Y `notin` L1) by notin_solve...
      assert (Y `notin` L1) by notin_solve...
    SCase "bodies".
      lapply (H0 Y); [ intros K | auto ].
      apply sub_transitivity with (Q := (open_tt T2 Y))...
      rewrite_env (empty ++ [(Y, bind_sub T0)] ++ E).
      apply (sub_narrowing_aux T1)...
      unfold transitivity_on.
      auto using (sub_transitivity T1).
Qed.

Lemma sub_narrowing : forall Q E F Z P S T,
  sub E P Q ->
  sub (F ++ [(Z, bind_sub Q)] ++ E) S T ->
  sub (F ++ [(Z, bind_sub P)] ++ E) S T.
Proof with auto.
  intros.
  eapply sub_narrowing_aux; eauto.
  unfold transitivity_on. intros.
  eapply sub_transitivity with (Q := Q)...
Qed.

Lemma sub_narrowing_typ : forall E F x P Q S T,
  sub (F ++ [(x, bind_typ Q)] ++ E) S T ->
  sub E P Q ->
  sub (F ++ [(x, bind_typ P)] ++ E) S T.
Proof with eauto using wf_typ_narrowing_typ.
  intros.
  eapply sub_narrowing_typ_aux; eauto.
  unfold transitivity_on. intros.
  eapply sub_transitivity with (Q := Q)...
Qed.

(* ********************************************************************** *)
(** ** Type substitution preserves subtyping (10) *)

Lemma captures_expansion : forall D2 E x D1,
  captures E D1 x ->
  captures E (D1 `union` D2) x.
Proof with eauto.
  intros *.
  intro H.
  dependent induction H.
  - apply captures_in...
    fsetdec.
  - apply captures_var with (T := T) (ys := ys)...
Qed.

Lemma subcapt_expansion : forall E C D1 D2,
  wf_cset_in E D2 ->
  subcapt E C D1 ->
  subcapt E C (cset_union D1 D2).
Proof with eauto using wf_cset_union.
  intros *.
  intros HwfD2 Hsubcapt.
  induction Hsubcapt.
  - simpl.
    destruct D2...
  - destruct D2; simpl...
    inversion HwfD2; subst.
    replace (NatSet.F.union _ _)
      with {}N by fnsetdec.
    apply subcapt_set...
    + (* wf_cset_union doesn't work here, sigh *)
      inversion H; inversion H0; subst.
      unfold wf_cset_in in *.
      constructor...
      unfold allbound_typ in *...
      intros.
      rewrite AtomSetFacts.union_iff in *.
      auto*.
    + unfold AtomSet.F.For_all in *.
      eauto using (captures_expansion t)...
Qed.

Lemma subcapt_union_distributivity : forall E C1 C2 D,
  subcapt E C1 D ->
  subcapt E C2 D ->
  subcapt E (cset_union C1 C2) D.
Proof with eauto using wf_cset_union.
  intros *.
  intros HscC1 HscC2.
  induction HscC1...
  inversion HscC2; subst; simpl.
  replace (NatSet.F.union _ _) with {}N by fnsetdec.
  apply subcapt_set...
  - replace (cset_set (xs `union` xs0) {}N)
      with (cset_union (cset_set xs {}N) (cset_set xs0 {}N)).
    2: apply cset_eq_injectivity; [fsetdec|fnsetdec].
    apply wf_cset_union...
  - unfold AtomSet.F.For_all in *.
    intros.
    rewrite AtomSetFacts.union_iff in *.
    auto*.
Qed.

Lemma cset_union_symmetrical : forall C D,
  cset_union C D = cset_union D C.
Proof with eauto.
  intros.
  destruct C; destruct D; simpl; try easy.
  apply cset_eq_injectivity; [fsetdec|fnsetdec].
Qed.

Lemma union_under_subcapturing : forall E C1 C2 D1 D2,
  subcapt E C1 C2 ->
  subcapt E D1 D2 ->
  subcapt E (cset_union C1 D1) (cset_union C2 D2).
Proof with eauto.
  intros *.
  intros Hsc1 Hsc2.
  apply subcapt_union_distributivity.
  - apply subcapt_expansion...
  - rewrite cset_union_symmetrical.
    apply subcapt_expansion...
Qed.

Lemma binds_unique : forall b1 b2 x (E : env),
  binds x b1 E ->
  binds x b2 E ->
  b1 = b2.
Proof.
  intros* Hb1 Hb2.
  congruence.
Qed.

Lemma binds_sub_unique : forall T1 T2 X E,
  binds X (bind_sub T1) E ->
  binds X (bind_sub T2) E ->
  T1 = T2.
Proof.
  intros* Hb1 Hb2.
  congruence.
Qed.

Lemma binds_typ_unique : forall T1 T2 X E,
  binds X (bind_typ T1) E ->
  binds X (bind_typ T2) E ->
  T1 = T2.
Proof.
  intros* Hb1 Hb2.
  congruence.
Qed.

Lemma cv_through_subst_tt_exists : forall Q X P T E G C,
  wf_env (G ++ [(X, bind_sub Q)] ++ E) ->
  wf_typ_in (G ++ [(X, bind_sub Q)] ++ E) T ->
  cv (G ++ [(X, bind_sub Q)] ++ E) T C ->
  sub E P Q ->
  exists D, cv (map (subst_tb X P) G ++ E) (subst_tt X P T) D /\ subcapt (map (subst_tb X P) G ++ E) D C.
Proof with eauto using wf_env_subst_tb, wf_pretyp_subst_tb, wf_cset_subst_tb.
  intros * Hwf_env Hwf_typ HcvWide Hsub.
  (* assert (type T) as Typ by (eapply type_from_wf_typ; eauto). *)
  dependent induction HcvWide.
  (* Variable Case *)
  - forwards (D & Cv' & Subcapt): IHHcvWide H0 Hsub; [eauto .. |].
    simpl; destruct (X0 == X); subst; simpl in *; simpl_env in *.
    + forwards (C & Cv): cv_exists_in E P...
      assert (cv (map (subst_tb X P) G ++ E) P C). {
        rewrite_nil_concat.
        apply cv_weakening; simpl_env...
      }
      exists C. split...
      binds_get H. inversion H3; subst.
      (* WORK IN E HERE!!! *)
      rewrite_nil_concat.
      (*  since we know that P and Q are wellformed in E we can shrink and widen! *)
      apply subcapt_weakening; simpl_env...
      assert (cv E P C). {
        apply cv_unique_shrink with (F := map (subst_tb X P) G)...
      }
      assert (cv (map (subst_tb X P) G ++ E) Q CT). {
        assert (wf_typ_in E Q) by auto.
        apply cv_weakening_head...
        apply cv_unique_shrink with (F := G ++ [(X, bind_sub Q)]); simpl_env...
      }
      assert (cv E Q CT). {
        apply cv_unique_shrink with (F := map (subst_tb X P) G)...
      }

      eapply sub_implies_subcapt with (S := P) (T := Q) (A1 := dom E) (A2 := dom E); simpl_env...
    + binds_cases H.
      * assert (wf_typ_in E T). {
          eapply wf_typ_from_binds_sub...
        }
        exists CT. split.
        -- eapply cv_typ_var...
           rewrite_nil_concat.
           apply cv_weakening; simpl_env...
           apply cv_unique_shrink with (F := (G ++ [(X, bind_sub Q)])); simpl_env...
        -- eapply subcapt_reflexivity...
      * forwards (D2 & Cv2 & Subcapt2): IHHcvWide H0 Hsub; [eauto ..|].
        simpl_env...
        exists D2. split... eapply cv_typ_var with (T := (subst_tt X P T))...

  (* Capt Case *)
  - inversion Hwf_typ; subst.
    simpl. exists C. split...
    + eapply cv_typ_capt...
      * eapply (wf_pretyp_in_subst_tb Q)...
      * eapply (wf_cset_in_subst_tb Q)...
    + eapply subcapt_reflexivity with (A := dom ((map (subst_tb X P) G ++ E)))...
      (* same problem with wf_cset_subst_tb as above *)
      eapply (wf_cset_in_subst_tb Q)...
Qed.

Lemma cv_through_subst_tt : forall Q X P T E G C D,
  wf_env (G ++ [(X, bind_sub Q)] ++ E) ->
  wf_typ_in (G ++ [(X, bind_sub Q)] ++ E) T ->
  cv (G ++ [(X, bind_sub Q)] ++ E) T C ->
  cv (map (subst_tb X P) G ++ E) (subst_tt X P T) D ->
  sub E P Q ->
  subcapt (map (subst_tb X P) G ++ E) D C.
Proof with eauto.
  intros * Hwf_env Hwf_typ HcvWide HcvNarr Hsub.
  forwards (D' & HcvD & HscD): (>> cv_through_subst_tt_exists Q X P T E G C)...
  assert (D' = D). {
    apply (cv_unique (map (subst_tb X P) G ++ E) (subst_tt X P T))...
  }
  subst.
  assumption.
Qed.


Lemma captures_through_subst_tt_forall : forall Q F Z P E C ys,
  wf_typ_in E P ->
  wf_env (F ++ [(Z, bind_sub Q)] ++ E) ->
  sub E P Q ->
  AtomSet.F.For_all (captures (F ++ [(Z, bind_sub Q)] ++ E) C) ys ->
  AtomSet.F.For_all (captures (map (subst_tb Z P) F ++ E) C) ys.
Proof with eauto using wf_env_subst_tb, wf_cset_subst_tb.
  intros * WfTyp WfEnv Sub H.
  unfold AtomSet.F.For_all in *; intros.
  specialize (H x H0).
  generalize dependent ys.
  dependent induction H; intros ys' In...
  - assert (x <> Z). {
      unfold not. intros.
      binds_cases H.
      * subst. unfold dom in Fr0. fsetdec.
      * subst. exfalso. 
        unshelve epose proof (binds_mid _ Z (bind_sub Q) E F _)...
        binds_cases H.
        ** exfalso. forwards: binds_In H5. fsetdec.
        ** exfalso. forwards: binds_In H5. fsetdec.
        ** inversion H5; inversion H4. rewrite H3 in H6. inversion H6.
    }  
    forwards (C2 & CvC2 & SubcaptC2): cv_through_subst_tt_exists P H0 Sub; [eauto .. |].
    inversion SubcaptC2; subst.  
    eapply captures_var with (T := subst_tt Z P T) (ys := xs0).
    * binds_cases H.
      ** apply binds_tail.
         assert (wf_typ_in E T). {
           eapply wf_typ_from_binds_typ...
         }
         forwards (WfE & ZNotInE): wf_env_inv WfEnv.
         assert (Z `notin` fv_tt T). { eapply notin_fv_wf... }
         rewrite <- (subst_tt_fresh Z P T)...
         rewrite dom_map...
      ** apply binds_head.
         replace (bind_typ (subst_tt Z P T)) with ((subst_tb Z P) (bind_typ T)).
         apply binds_map...
         simpl...
    * trivial.
    * eapply captures_transitivity_forall with (ys := ys)...
      unfold AtomSet.F.For_all; intros.
      destruct (x == x0); subst...
Qed.


(* Type substitution preserves subcapturing *)
Lemma captures_through_subst_tt : forall Q E F Z P C x,
  captures (F ++ [(Z, bind_sub Q)] ++ E) C x ->
  sub E P Q ->
  wf_typ_in E P ->  
  wf_env (F ++ [(Z, bind_sub Q)] ++ E) ->
  captures (map (subst_tb Z P) F ++ E) C x.
Proof with eauto using wf_env_subst_tb, wf_cset_subst_tb.
  intros *.
  intros H Sub Tp WfEnv.
  eapply captures_through_subst_tt_forall with (Q := Q) (ys := singleton x)...
  - unfold AtomSet.F.For_all; intros.
    assert (x = x0) by fsetdec; subst.
    trivial.
  - fsetdec.
Qed.

Lemma subcapt_through_subst_tt : forall E P Q G X C D,
  wf_env (G ++ [(X, bind_sub Q)] ++ E) ->
  subcapt (G ++ [(X, bind_sub Q)] ++ E) C D ->
  sub E P Q ->
  subcapt (map (subst_tb X P) G ++ E) C D.
Proof with eauto using wf_env_subst_tb, wf_cset_subst_tb, captures_through_subst_tt.
  intros E P Q G X C D Hwf H Hsub.
  remember (G ++ [(X, bind_sub Q)] ++ E).
  induction H; auto.
  subst.
  binds_cases H...
  - constructor...
    eapply wf_cset_in_subst_tb...
  - subst.
    constructor...
    (* Same as above... *)
    + eapply wf_cset_in_subst_tb...
    + eapply wf_cset_in_subst_tb...
    + unfold AtomSet.F.For_all in *. intros.
      specialize (H1 x H2)...
Qed.

Lemma sub_through_subst_tt : forall Q E F Z S T P,
  sub (F ++ [(Z, bind_sub Q)] ++ E) S T ->
  sub E P Q ->
  sub (map (subst_tb Z P) F ++ E) (subst_tt Z P S) (subst_tt Z P T)
with sub_pre_through_subst_tpt : forall Q E F Z S T P,
  sub_pre (F ++ [(Z, bind_sub Q)] ++ E) S T ->
  sub E P Q ->
  sub_pre (map (subst_tb Z P) F ++ E) (subst_tpt Z P S) (subst_tpt Z P T).
Proof with
      simpl_env;
eauto 4 using wf_typ_subst_tb, wf_env_subst_tb, wf_typ_weaken_head.
{ intros * SsubT PsubQ.
  dependent induction SsubT.
  - simpl.
    destruct (X == Z).
    + apply sub_reflexivity with (Ap := dom E) (Am := dom E)...
      rewrite_nil_concat.
      eapply wf_typ_weakening.
      solve [
          apply sub_regular, proj2, proj1 in PsubQ;
          apply PsubQ
        ].
      all : trivial...
    + apply sub_reflexivity with (Ap := dom E) (Am := dom E)...
      inversion H0; subst.
      rename select (binds X _ _) into BndX.
      binds_cases BndX...
      enough (binds X (subst_tb Z P (bind_sub U)) (map (subst_tb Z P) F ++ E))...
  - Case "sub_trans_tvar".
    assert (wf_env (F ++ [(Z, bind_sub Q)] ++ E)) as WfE by auto.
    apply binding_uniq_from_wf_env in WfE as FrZ.
    simpl.
    destruct (X == Z); subst.
    + SCase "X = Z".
      apply (sub_transitivity Q)...
      * rewrite_nil_concat.
        apply sub_weakening...
      * rewrite (subst_tt_fresh Z P Q).
        2: {
          assert (wf_typ_in E Q) as HA by auto.
          lets: notin_fv_wf_typ Z Q HA.
          fsetdec.
        }
        binds_get H.
        inversion H1; subst.
        apply (IHSsubT Q)...
    + SCase "X <> Z".
      binds_cases H.
      * assert (binds X (bind_sub U) (map (subst_tb Z P) F ++ E)) by auto.
        apply (sub_trans_tvar U)...
        rewrite (subst_tt_fresh Z P U).
        2: {
          assert (wf_typ_in E U) as HA. {
            eapply wf_typ_from_binds_sub...
          }
          lets: notin_fv_wf_typ Z HA.
          fsetdec.
        }
        apply (IHSsubT Q)...
      * apply (sub_trans_tvar (subst_tt Z P U)); [auto | eapply IHSsubT]...
  - simpl.
    apply sub_capt.
    + apply subcapt_through_subst_tt with (Q := Q)...
    + apply (sub_pre_through_subst_tpt Q)...
}
{ intros * SsubT PsubQ.
  dependent induction SsubT; simpl.
  - constructor...
    apply (wf_pretyp_in_subst_tb Q)...
  - pick fresh y and apply sub_arrow...
    + eapply wf_typ_in_subst_tb...
    + eapply wf_typ_in_subst_tb...
    + rewrite subst_tt_open_ct_var...
      specialize (H2 y ltac:(notin_solve)).
      simpl_env in H2.
      simpl_env.
      assert (wf_env (F ++ [(Z, bind_sub Q)] ++ E)) as HA by auto.
      apply binding_uniq_from_wf_env in HA.
      assert (y <> Z) by notin_solve.
      apply (wf_typ_set_strengthen Z Q) in H2...
      eapply wf_typ_adapt. {
        rewrite_parenthesise_binding_in H2.
        assert (wf_typ_in (empty ++ E) P) as WfP by (simpl_env;auto).
        applys wf_typ_subst_tb P H2.
        - do 2 rewrite_nil_concat.
          clear Fr.
          eapply wf_typ_weakening in WfP.
          apply WfP.
          all: simpl_env; (fsetdec || eauto).
        - do 2 rewrite_nil_concat.
          clear Fr.
          eapply wf_typ_weakening in WfP.
          apply WfP.
          all: simpl_env; (fsetdec || eauto).
        - trivial...
      }
      all : clear Fr; fsetdec.
    + rewrite subst_tt_open_ct_var...
      specialize (H3 y ltac:(notin_solve)).
      simpl_env in H3.
      simpl_env.
      assert (wf_env (F ++ [(Z, bind_sub Q)] ++ E)) as HA by auto.
      apply binding_uniq_from_wf_env in HA.
      assert (y <> Z) by notin_solve.
      apply (wf_typ_set_strengthen Z Q) in H3...
      eapply wf_typ_adapt. {
        rewrite_parenthesise_binding_in H3.
        assert (wf_typ_in (empty ++ E) P) as WfP by (simpl_env;auto).
        applys wf_typ_subst_tb P H3.
        - do 2 rewrite_nil_concat.
          clear Fr.
          eapply wf_typ_weakening in WfP.
          apply WfP.
          all: simpl_env; (fsetdec || eauto).
        - do 2 rewrite_nil_concat.
          clear Fr.
          eapply wf_typ_weakening in WfP.
          apply WfP.
          all: simpl_env; (fsetdec || eauto).
        - trivial...
      }
      all : clear Fr; fsetdec.
    + repeat rewrite subst_tt_open_ct_var...
      rewrite_env (map (subst_tb Z P) ([(y, bind_typ T1)] ++ F) ++ E).
      eapply sub_through_subst_tt...
  - pick fresh y and apply sub_all...
    + eapply wf_typ_in_subst_tb...
    + eapply wf_typ_in_subst_tb...
    + rewrite subst_tt_open_tt_var...
      specialize (H2 y ltac:(notin_solve)).
      simpl_env in H2.
      simpl_env.
      assert (wf_env (F ++ [(Z, bind_sub Q)] ++ E)) as HA by auto.
      apply binding_uniq_from_wf_env in HA.
      assert (y <> Z) by notin_solve.
      apply (wf_typ_set_strengthen Z Q) in H2...
      eapply wf_typ_adapt. {
        rewrite_parenthesise_binding_in H2.
        assert (wf_typ_in (empty ++ E) P) as WfP by (simpl_env;auto).
        applys wf_typ_subst_tb P H2.
        - do 2 rewrite_nil_concat.
          clear Fr.
          eapply wf_typ_weakening in WfP.
          apply WfP.
          all: simpl_env; (fsetdec || eauto).
        - do 2 rewrite_nil_concat.
          clear Fr.
          eapply wf_typ_weakening in WfP.
          apply WfP.
          all: simpl_env; (fsetdec || eauto).
        - trivial...
      }
      all : clear Fr; fsetdec.
    + rewrite subst_tt_open_tt_var...
      specialize (H3 y ltac:(notin_solve)).
      simpl_env in H3.
      simpl_env.
      assert (wf_env (F ++ [(Z, bind_sub Q)] ++ E)) as HA by auto.
      apply binding_uniq_from_wf_env in HA.
      assert (y <> Z) by notin_solve.
      apply (wf_typ_set_strengthen Z Q) in H3...
      eapply wf_typ_adapt. {
        rewrite_parenthesise_binding_in H3.
        assert (wf_typ_in (empty ++ E) P) as WfP by (simpl_env;auto).
        applys wf_typ_subst_tb P H3.
        - do 2 rewrite_nil_concat.
          clear Fr.
          eapply wf_typ_weakening in WfP.
          apply WfP.
          all: simpl_env; (fsetdec || eauto).
        - do 2 rewrite_nil_concat.
          clear Fr.
          eapply wf_typ_weakening in WfP.
          apply WfP.
          all: simpl_env; (fsetdec || eauto).
        - trivial...
      }
      all : clear Fr; fsetdec.
    + repeat rewrite subst_tt_open_tt_var...
      rewrite_env (map (subst_tb Z P) ([(y, bind_sub T1)] ++ F) ++ E).
      eapply sub_through_subst_tt...
}
Qed.

(* ********************************************************************** *)
(** * #<a name="typing"></a># Properties of typing *)


(* ********************************************************************** *)
(** ** Weakening (5) *)

Lemma typing_weakening : forall E F G e T,
  typing (G ++ E) e T ->
  wf_env (G ++ F ++ E) ->
  typing (G ++ F ++ E) e T.
Proof with simpl_env;
           eauto using wf_typ_weakening,
                       wf_typ_from_wf_env_typ,
                       wf_typ_from_wf_env_sub,
                       sub_weakening,
                       subcapt_weakening,
                       cv_weakening.
  intros * Typ.
  remember (G ++ E).
  generalize dependent G.
  induction Typ; intros G EQ Ok; subst...
  - Case "typing_abs".
    pick fresh X and apply typing_abs...
    + lapply (H0 X); [intros K | auto].
      simpl_env in *.
      rewrite <- concat_assoc.
      eapply wf_typ_weakening.
      * apply K.
      * trivial...
      * clear_frees; fsetdec.
      * clear_frees; fsetdec.
    + lapply (H1 X); [intros K | auto].
      simpl_env in *.
      rewrite <- concat_assoc.
      apply (H2 X)...
  - Case "typing_app".
    eapply typing_app.
    + apply IHTyp1...
    + apply IHTyp2...
    + apply sub_weakening...
    + apply cv_weakening...
  - Case "typing_tabs".
    pick fresh X and apply typing_tabs...
    + lapply (H0 X); [intros K | auto].
      simpl_env in *.
      rewrite <- concat_assoc.
      eapply wf_typ_weakening.
      * apply K.
      * trivial...
      * clear_frees; fsetdec.
      * clear_frees; fsetdec.
    + lapply (H1 X); [intros K | auto].
      simpl_env in *.
      rewrite <- concat_assoc.
      apply (H2 X)...
Qed.

(************************************************************************ *)
(** ** Narrowing for typing (7) *)

Definition subst_atoms z ys xs :=
  if AtomSet.F.mem z xs then
    ys `union` (xs `remove` z)
  else
    xs.

Lemma subst_atoms_rel_subst_subst_cset : forall x ys zs,
  (cset_set (subst_atoms x ys zs) {}N) = (subst_cset x (cset_set ys {}N) (cset_set zs {}N)).
Proof.
  intros.
  unfold subst_cset, subst_atoms, cset_references_fvar_dec.
  destruct (AtomSet.F.mem x zs); cset_eq_dec.
Qed.

Lemma distinct_binding_from_wf_env : forall F x b E y,
  wf_env (F ++ [(x, b)] ++ E) ->
  y `in` dom E ->
  y `notin` dom F.
Proof.
  intros * H ?.
  induction F.
  - simpl_env; fsetdec.
  - inversion H; subst;
      specialize (IHF H3); simpl_env in *; fsetdec.
Qed.

Lemma cv_implies_bvars_empty : forall E U xs ns,
  cv E U (cset_set xs ns) -> ns = {}N.
Proof.
  intros * Cv.
  apply cv_regular, proj2, proj2 in Cv.
  inversion Cv...
  easy.
Qed.

Ltac rewrite_empty_bvars_from_cv H :=
  let H' := fresh "H" in
  lets H': cv_implies_bvars_empty H;
  (* pose proof (cv_implies_bvars_empty _ _ _ _ H) as H'; *)
  rewrite H' in *; clear H'.

Lemma captures_through_subst_atoms_forall : forall x U ds F E ys zs,
  wf_env (F ++ [(x, bind_typ U)] ++ E) ->
  cv E U (cset_set ds {}N) ->
  AtomSet.F.For_all (captures (F ++ [(x, bind_typ U)] ++ E) ys) zs ->
  AtomSet.F.For_all (captures (map (subst_cb x (cset_set ds {}N)) F ++ E) (subst_atoms x ds ys)) (subst_atoms x ds zs).
Proof with eauto.
  intros * Wf Cv H.
  unfold AtomSet.F.For_all in *.
  unfold subst_atoms at 1.
  destruct_if.
  - Case "x `in` zs".
    unfold subst_atoms at 1.
    destruct_if.
    + SCase "x `in` ys".
      intros z' ?.
      rewrite AtomSetFacts.union_iff in H0.
      destruct H0.
      * apply captures_in.
        fsetdec.
      * specialize (H z' ltac:(fsetdec)).
        clear Heqb.
        clear Heqb0.
        generalize dependent zs.
        dependent induction H; intros zs ?.
        1: {
           apply captures_in.
           fsetdec.
        }
        binds_cases H.
        2: exfalso; fsetdec.
        1: {
          assert (wf_typ_in E T). {
            eapply wf_typ_from_binds_typ...
          }
          assert (cv E T (cset_set ys {}N)) as HcvT. {
            apply cv_unique_shrink in H0...
            2: {
              rewrite_nil_concat.
              eapply wf_typ_weakening.
              1,3,4 : trivial...
              apply ok_from_wf_env in Wf.
              apply ok_tail in Wf...
            }
            apply cv_unique_shrink in H0...
          }
          eapply captures_var...
          ** rewrite_nil_concat.
             apply cv_weakening; simpl_env.
             2: eauto using wf_env_subst_cb.
             apply HcvT.
          ** forwards (_ & _ & WfCvT): cv_regular HcvT.
             inversion WfCvT; subst.
             apply binding_uniq_from_wf_env in Wf as ?.
             assert (x `notin` ys) by notin_solve.
             intros y ?.
             assert (y <> x) by notin_solve.
             destruct (AtomSet.F.mem y xs) eqn:EQ; rewrite_set_facts_in EQ.
             1: {
               constructor; fsetdec.
             }
             1: {
               eapply H2 with (x0 := y) (zs := ys); (eauto || fsetdec).
             }
        }
        assert (binds z' (bind_typ (subst_ct x (cset_set ds {}N) T))
                      (map (subst_cb x (cset_set ds {}N)) F ++ E)) as HA by auto.
        apply cv_through_subst_ct with (D := (cset_set ds {}N)) in H0 as H0'...
        unfold subst_cset, cset_references_fvar_dec in H0'.
        destruct (AtomSet.F.mem x ys) eqn:EQ; rewrite_set_facts_in EQ.
        2: {
          eapply captures_var...
          intros y ?.
          assert (y <> x) by notin_solve.
          destruct (AtomSet.F.mem y xs) eqn:EQ'; rewrite_set_facts_in EQ'.
          - constructor; fsetdec.
          - eapply H2 with (x0 := y) (zs := ys); (eauto || fsetdec).
        }
        simpl in H0'.
        rewrite elim_empty_nat_set in H0'.

        eapply captures_var...

        intros y HyIn.
        rewrite AtomSetFacts.union_iff in HyIn.
        destruct HyIn...
        2: {
           eapply H2 with (x0 := y) (zs := ys `remove` x)...
           all : fsetdec.
        }
        apply captures_in.
        fsetdec.
    + SCase "x `notin` xs".
      intros z' z'InSet.
      rewrite AtomSetFacts.union_iff in z'InSet.
      rewrite_set_facts_in Heqb.
      rewrite_set_facts_in Heqb0.
      destruct z'InSet.
      {
        specialize (H x Heqb).
        inversion H; subst; try solve [exfalso; eauto].
        binds_get H1.
        inversion H5; subst.
        assert (ys0 = ds). {
          assert (cv (empty ++ (F ++ [(x, bind_typ U)]) ++ E) U (cset_set ds {}N)) as HA. {
            apply cv_weakening; simpl_env...
          }
          simpl_env in HA.
          forwards HA': cv_unique HA H2...
          inversion HA'...
        }
        subst.
        assert (AtomSet.F.For_all (captures E ys) ds). {
          intros s sInT.
          forwards (HwfFx & ? & Hreg): cv_regular H2.
          rewrite_env ((F ++ [(x, bind_typ U)]) ++ E) in HwfFx.
          eapply captures_subenv.
          - apply HwfFx.
          - simpl_env. apply H3. assumption.
          - forwards (_ & _ & HPP): cv_regular Cv.
            inversion HPP; subst.
            fsetdec.
        }
        rewrite_nil_concat.
        eapply captures_weakening...
        simpl_env...
        apply (wf_env_subst_cb U)...
      }
      eapply captures_through_env_subst_cb...
      * apply H. fsetdec.
      * fsetdec.
  - Case "x `notin` ys".
    unfold subst_atoms at 1.
    destruct_if.
    + SCase "x `in` xs".
      rewrite_set_facts_in Heqb.
      rewrite_set_facts_in Heqb0.
      intros z' z'InSet.
      specialize (H z' z'InSet).
      (* clear Heqb. *)
      clear Heqb0.
      generalize dependent zs.
      dependent induction H; intros zs ? z'InSet.
      1: {
        apply captures_in. fsetdec.
      }
      (* destruct (AtomSet.F.mem z' ys) eqn:EQ; rewrite_set_facts_in EQ. *)
      (* 1: solve [ eapply H2; (eauto || fsetdec)]. *)
      binds_cases H.
      2: exfalso; fsetdec.
      1: {
        assert (wf_typ_in E T). {
          eapply wf_typ_from_binds_typ...
        }
        assert (cv E T (cset_set ys {}N)) as HcvT. {
          apply cv_unique_shrink in H0...
          2: {
            rewrite_nil_concat.
            eapply wf_typ_weakening.
            1,3,4 : trivial...
            apply ok_from_wf_env in Wf.
            apply ok_tail in Wf...
          }
          apply cv_unique_shrink in H0...
        }
        eapply captures_var...
        - rewrite_nil_concat.
          apply cv_weakening; simpl_env.
          2: eauto using wf_env_subst_cb.
          apply HcvT.
        - apply cv_regular in HcvT as [_ [_ WfCvT]].
          inversion WfCvT; subst.
          apply binding_uniq_from_wf_env in Wf as ?.
          assert (x `notin` ys) by notin_solve.
          intros y ?.
          assert (y <> x) by notin_solve.
          destruct (AtomSet.F.mem y xs) eqn:EQ; rewrite_set_facts_in EQ.
          + constructor; fsetdec.
          + eapply H2 with (x0 := y) (zs := ys); (eauto || fsetdec).
      }
      assert (binds z' (bind_typ (subst_ct x (cset_set ds {}N) T))
                    (map (subst_cb x (cset_set ds {}N)) F ++ E)) as HA by auto.
      apply cv_through_subst_ct with (D := (cset_set ds {}N)) in H0 as H0'...
      unfold subst_cset, cset_references_fvar_dec in H0'.
      destruct (AtomSet.F.mem x ys) eqn:EQ; rewrite_set_facts_in EQ.
      2: {
        eapply captures_var...
        intros y ?.
        assert (y <> x) by notin_solve.
        destruct (AtomSet.F.mem y xs) eqn:EQ'; rewrite_set_facts_in EQ'.
        - constructor; fsetdec.
        - eapply H2 with (x0 := y) (zs := ys); (eauto || fsetdec).
      }
      simpl in H0'.
      rewrite elim_empty_nat_set in H0'.

      eapply captures_var...

      intros y HyIn.
      rewrite AtomSetFacts.union_iff in HyIn.
      destruct HyIn...
      2: {
        eapply H2 with (x0 := y) (zs := ys `remove` x)...
        all : fsetdec.
      }
      apply captures_in.
      fsetdec.
    + SCase "x `notin` xs".
      intros y yInYs.
      specialize (H y yInYs).
      rewrite_set_facts_in Heqb.
      rewrite_set_facts_in Heqb0.
      apply captures_through_env_subst_cb with (U := U)...
Qed.

(* Substituting the same capture set preserves subcapturing *)
Lemma subcapt_through_subst_cset : forall F x U E C1 C2 D,
  subcapt (F ++ [(x, bind_typ U)] ++ E) C1 C2 ->
  wf_env (F ++ [(x, bind_typ U)] ++ E) ->
  cv E U D ->
  subcapt (map (subst_cb x D) F ++ E) (subst_cset x D C1) (subst_cset x D C2).
Proof with eauto.
  intros *.
  intros Hsc WfE Hcv.
  destruct C1; destruct C2; subst; simpl subst_cset; try solve [inversion Hsc]...
  1: {
    cbv [subst_cset cset_references_fvar_dec].
    constructor.
    lets (_ & _ & WfD): cv_regular Hcv.
    destruct (AtomSet.F.mem x t) eqn:EQ...
    - apply wf_cset_union.
      + rewrite_nil_concat.
        assert (ok (F ++ [(x, bind_typ U)] ++ E))...
        apply wf_cset_weakening with (A := dom E); simpl_env...
      + unfold cset_remove_fvar; simpl.
        forwards (HA & _): subcapt_regular Hsc.
        inversion HA; subst.
        constructor...
        unfold allbound_typ in *.
        intros.
        destruct (x0 == x).
        * exfalso. fsetdec.
        * specialize (H3 x0 ltac:(fsetdec)) as [T HbindsT].
          binds_cases HbindsT...
          exists (subst_ct x D T)...
    - forwards (Hsc' & _): subcapt_regular Hsc.
      inversion Hsc'; subst.
      rewrite <- AtomSetFacts.not_mem_iff in EQ.
      constructor.
      + simpl_env in *. unfold allbound_typ in *.
        intros.
        pose proof (H3 x0 ltac:(assumption)) as [T Hbinds].
        binds_cases Hbinds...
        * exfalso. fsetdec.
        * exists (subst_ct x D T)...
      + simpl_env in *; fsetdec.
  }
  forwards (Wf1 & Wf2): subcapt_regular Hsc.
  inversion Wf1; inversion Wf2; subst.
  assert (D = cset_universal -> x `in` t -> x `in` t1). {
    intros ? x_in_t.
    subst.
    inversion Hsc; subst.
    specialize (H6 x x_in_t).
    inversion H6; subst...
    assert (wf_typ_in E U) as HA by auto.
    binds_get H.
    injection H8.
    intro. subst.
    apply cv_unique_shrink in H0...
    2: rewrite_nil_concat; eapply wf_typ_weakening...
    2: apply ok_from_wf_env in WfE;
      apply ok_tail in WfE;
      assumption.
    apply cv_unique_shrink in H0...
    forwards: cv_unique Hcv H0...
    easy.
  }

  destruct D.
  - specialize (H ltac:(reflexivity)).
    unfold subst_cset.
    destruct_if.
    + unfold cset_references_fvar_dec in Heqb.
      rewrite_set_facts_in Heqb.
      unfold cset_references_fvar_dec.
      specialize (H Heqb).
      rewrite AtomSetFacts.mem_iff in H.
      rewrite H.
      simpl.
      constructor...
    + destruct_if.
      * simpl.
        constructor...
        forwards (? & _): subcapt_regular Hsc.
        apply not_in_fv_cset_iff in Heqb as ?.
        replace (cset_set t {}N) with (subst_cset x cset_universal (cset_set t {}N)).
        2: {
          rewrite <- subst_cset_fresh...
        }
        apply (wf_cset_in_subst_cb U)...
        forwards: wf_env_subst_cb cset_universal WfE...
      * unfold cset_references_fvar_dec in Heqb, Heqb0.
        rewrite_set_facts_in Heqb.
        rewrite_set_facts_in Heqb0.
        apply subcapt_set.
        -- rewrite (subst_cset_fresh x (cset_set _ _) cset_universal).
           2: {
             unfold fv_cset; fsetdec.
           }
           eapply wf_cset_in_subst_cb; eauto using wf_env_subst_cb.
        -- rewrite (subst_cset_fresh x (cset_set _ _) cset_universal).
           2: {
             unfold fv_cset; fsetdec.
           }
           eapply wf_cset_in_subst_cb; eauto using wf_env_subst_cb.
        -- intros y ?.
           inversion Hsc; subst.
           eapply captures_through_env_subst_cb...
  - rewrite_empty_bvars_from_cv Hcv.
    repeat rewrite <- subst_atoms_rel_subst_subst_cset.
    apply subcapt_set.
    + rewrite subst_atoms_rel_subst_subst_cset.
      eapply wf_cset_in_subst_cb; eauto using wf_env_subst_cb.
    + rewrite subst_atoms_rel_subst_subst_cset.
      eapply wf_cset_in_subst_cb; eauto using wf_env_subst_cb.
    + inversion Hsc; subst.
      apply captures_through_subst_atoms_forall with (U := U)...
Qed.

Lemma subst_atoms_across_captures : forall x ds E ys zs,
  wf_env E ->
  wf_cset_in E (cset_set ds {}N) ->
  AtomSet.F.For_all (captures E ys) zs ->
  AtomSet.F.For_all (captures E (subst_atoms x ys ds)) (subst_atoms x zs ds).
Proof with eauto.
  intros* WfE WfDs H.
  unfold subst_atoms.
  destruct_if.
  2: {
    intros  d ?.
    constructor...
  }
  intros d' d'InSet.
  rewrite AtomSetFacts.union_iff in d'InSet.
  destruct d'InSet as [d'InSet|d'InSet].
  2: {
    apply captures_in. fsetdec.
  }
  specialize (H d' d'InSet).
  apply captures_expansion...
Qed.

Lemma subst_cset_across_subcapt : forall E x C D C0 A,
  wf_env E ->
  wf_cset E A C0 ->
  A `subset` dom E ->
  subcapt E C D ->
  subcapt E (subst_cset x C C0) (subst_cset x D C0).
Proof with eauto.
  intros *.
  intros WfEnv Wf Subset Sub.
  remember C0.
  destruct C0...
  - destruct (AtomSet.F.mem x (cset_fvars c)) eqn:InAp.
    + inversion Sub; subst.
      * unfold subst_cset. unfold cset_references_fvar_dec...
      * unfold subst_cset. unfold cset_references_fvar_dec...
    + rewrite <- AtomSetFacts.not_mem_iff in InAp.
      replace (subst_cset x C c) with c.
      replace (subst_cset x D c) with c.
      apply subcapt_reflexivity with (A := A)...
      apply subst_cset_fresh. inversion Wf; subst...
      apply subst_cset_fresh. inversion Wf; subst...
  - destruct C eqn:EQ__C.
    + inversion Sub; subst.
      unfold subst_cset.
      destruct_if; simpl; eapply subcapt_reflexivity...
    + assert (wf_cset_in E (cset_set t1 t2)) as WfT1 by auto.
      inversion WfT1; subst.
      destruct D.
      * unfold subst_cset.
        destruct_if; simpl.
        -- constructor...
           inversion Wf; subst.
           change (cset_set (t1 `union` t `remove` x) (NatSet.F.union {}N {}N))
             with (cset_union (cset_set t1 {}N) (cset_set (t `remove` x) {}N)).
           apply wf_cset_union...
           change (cset_set (t `remove` x) {}N)
             with (cset_remove_fvar x (cset_set t {}N)).
           apply wf_cset_remove_fvar...
        -- eapply subcapt_reflexivity...
      * inversion Wf; subst.
        assert (wf_cset_in E (cset_set t2 t3)) as WfT2 by auto.
        inversion WfT2; subst.
        inversion Sub; subst.
        subst.
        repeat rewrite <- subst_atoms_rel_subst_subst_cset.
        constructor.
        -- unfold subst_atoms.
           destruct_if; constructor...
           intros y yInSet.
           apply AtomSetFacts.union_iff in yInSet.
           destruct yInSet; [apply H3 | apply H5]; fsetdec.
        -- unfold subst_atoms.
           destruct_if; constructor...
           intros y yInSet.
           apply AtomSetFacts.union_iff in yInSet.
           destruct yInSet; [apply H7 | apply H5]; fsetdec.
        -- apply subst_atoms_across_captures...
Qed.

Lemma sub_through_subst_ct : forall E F x U C S T,
  sub (F ++ [(x, bind_typ U)] ++ E) S T ->
  cv E U C ->
  sub (map (subst_cb x C) F ++ E) (subst_ct x C S) (subst_ct x C T)
with sub_pre_through_subst_cpt : forall E F x U C P Q,
  sub_pre (F ++ [(x, bind_typ U)] ++ E) Q P ->
  cv E U C ->
  sub_pre (map (subst_cb x C) F ++ E) (subst_cpt x C Q) (subst_cpt x C P).
Proof with eauto.
  { intros *.
    intros Hsub HcvU.
    remember (F ++ [(x, bind_typ U)] ++ E).
    generalize dependent F.
    induction Hsub; intros F EQ; subst.
    - simpl.
      apply sub_refl_tvar...
      + eapply wf_env_subst_cb...
      + unsimpl (subst_ct x C X).
        eapply wf_typ_in_subst_cb_cv...
    - simpl.
      destruct (x == X).
      + SCase "x == X".
        subst.
        binds_get H.
      + SCase "x <> X".
        binds_cases H.
        * assert (x `notin` fv_et U0) as FrXinU0. {
            apply wf_typ_from_binds_sub in H as HA; [|auto .. ].
            assert (wf_env (F ++ [(x, bind_typ U)] ++ E)) as HA1. {
               trivial...
            }
            apply binding_uniq_from_wf_env in HA1.
            forwards: notin_fv_wf_typ x HA; notin_solve.
          }
          forwards IHHsub0: IHHsub F...
          rewrite <- (subst_ct_fresh x C U0) in IHHsub0...
        * apply sub_trans_tvar with (U := (subst_ct x C U0))...
    - apply sub_capt.
      + eapply subcapt_through_subst_cset...
      + eapply sub_pre_through_subst_cpt...
  }
  { intros *.
    intros Hsub HcvU.
    remember (F ++ [(x, bind_typ U)] ++ E).
    generalize dependent F.
    induction Hsub; intros F EQ; subst.
    - simpl.
      apply sub_top.
      + eapply wf_env_subst_cb...
      + eapply wf_pretyp_in_subst_cb_cv...
    - simpl.
      pick fresh y and apply sub_arrow...
      + eapply wf_typ_in_subst_cb_cv...
      + eapply wf_typ_in_subst_cb_cv...
      + rewrite subst_ct_open_ct_var...
        specialize (H2 y ltac:(notin_solve)).
        simpl_env in H2.
        simpl_env.
        assert (wf_env (F ++ [(x, bind_typ U)] ++ E)) as HA by auto.
        apply binding_uniq_from_wf_env in HA.
        assert (y <> x) by notin_solve.
        match type of H2 with
        | wf_typ _ ?Ap ?Am _ =>
          match goal with
          | |- wf_typ _ ?Ap' ?Am' _ =>
            replace Ap' with (Ap `remove` x); [replace Am' with (Am `remove` x)|]
          end
        end.
        2,3: clear Fr; fsetdec.
        rewrite_env (map (subst_cb x C) ([(y, bind_typ T1)] ++ F) ++ E).
        specialize (H4 y ltac:(notin_solve)).
        eapply (wf_typ_subst_cb_cv U); simpl_env...
      + rewrite subst_ct_open_ct_var...
        specialize (H3 y ltac:(notin_solve)).
        simpl_env in H3.
        simpl_env.
        assert (wf_env (F ++ [(x, bind_typ U)] ++ E)) as HA by auto.
        apply binding_uniq_from_wf_env in HA.
        assert (y <> x) by notin_solve.
        match type of H3 with
        | wf_typ _ ?Ap ?Am _ =>
          match goal with
          | |- wf_typ _ ?Ap' ?Am' _ =>
            replace Ap' with (Ap `remove` x); [replace Am' with (Am `remove` x)|]
          end
        end.
        2,3: clear Fr; fsetdec.
        rewrite_env (map (subst_cb x C) ([(y, bind_typ S1)] ++ F) ++ E).
        specialize (H4 y ltac:(notin_solve)).
        eapply (wf_typ_subst_cb_cv U); simpl_env...
      + specialize (H4 y ltac:(notin_solve)).
        rewrite subst_ct_open_ct_var...
        rewrite subst_ct_open_ct_var...
        rewrite_env (map (subst_cb x C) ([(y, bind_typ T1)] ++ F) ++ E).
        eapply sub_through_subst_ct; simpl_env...
    - simpl.
      pick fresh y and apply sub_all...
      + eapply wf_typ_in_subst_cb_cv...
      + eapply wf_typ_in_subst_cb_cv...
      + rewrite subst_ct_open_tt_var...
        specialize (H2 y ltac:(notin_solve)).
        simpl_env in H2.
        simpl_env.
        assert (wf_env (F ++ [(x, bind_typ U)] ++ E)) as HA by auto.
        apply binding_uniq_from_wf_env in HA.
        assert (y <> x) by notin_solve.
        match type of H2 with
        | wf_typ _ ?Ap ?Am _ =>
          match goal with
          | |- wf_typ _ ?Ap' ?Am' _ =>
            replace Ap' with (Ap `remove` x); [replace Am' with (Am `remove` x)|]
          end
        end.
        2,3: clear Fr; fsetdec.
        rewrite_env (map (subst_cb x C) ([(y, bind_sub T1)] ++ F) ++ E).
        specialize (H4 y ltac:(notin_solve)).
        eapply (wf_typ_subst_cb_cv U); simpl_env...
      + rewrite subst_ct_open_tt_var...
        specialize (H3 y ltac:(notin_solve)).
        simpl_env in H3.
        simpl_env.
        assert (wf_env (F ++ [(x, bind_typ U)] ++ E)) as HA by auto.
        apply binding_uniq_from_wf_env in HA.
        assert (y <> x) by notin_solve.
        match type of H3 with
        | wf_typ _ ?Ap ?Am _ =>
          match goal with
          | |- wf_typ _ ?Ap' ?Am' _ =>
            replace Ap' with (Ap `remove` x); [replace Am' with (Am `remove` x)|]
          end
        end.
        2,3: clear Fr; fsetdec.
        rewrite_env (map (subst_cb x C) ([(y, bind_sub S1)] ++ F) ++ E).
        specialize (H4 y ltac:(notin_solve)).
        eapply (wf_typ_subst_cb_cv U); simpl_env...
      + specialize (H4 y ltac:(notin_solve)).
        rewrite subst_ct_open_tt_var...
        rewrite subst_ct_open_tt_var...
        rewrite_env (map (subst_cb x C) ([(y, bind_sub T1)] ++ F) ++ E).
        eapply sub_through_subst_ct; simpl_env...
  }
Qed.

Lemma wf_typ_preserved_by_subst_wf_cset : forall x C E Ap Am T,
  wf_env E ->
  Ap `subset` dom E ->
  Am `subset` dom E ->
  wf_typ E Ap Am T ->
  (x `notin` Am -> wf_cset E Ap C -> wf_typ E Ap Am (subst_ct x C T)) /\
  (x `notin` Ap -> wf_cset E Am C -> wf_typ E Ap Am (subst_ct x C T))
with wf_pretyp_preserved_by_subst_wf_cset : forall x C E Ap Am T,
  wf_env E ->
  Ap `subset` dom E ->
  Am `subset` dom E ->
  wf_pretyp E Ap Am T ->
  (x `notin` Am -> wf_cset E Ap C -> wf_pretyp E Ap Am (subst_cpt x C T)) /\
  (x `notin` Ap -> wf_cset E Am C -> wf_pretyp E Ap Am (subst_cpt x C T)).
Proof with eauto.
{ intros * ? ? ? WfT.
  generalize dependent Ap.
  generalize dependent Am.
  induction T; intros ? ? ? ? WfT.
  - simpl.
    split; intros ? WfC.
    + constructor.
      * unfold subst_cset.
        inversion WfT.
        destruct_if; eauto using wf_cset_union, wf_cset_remove_fvar.
      * inversion WfT; subst.
        unshelve epose proof (wf_pretyp_preserved_by_subst_wf_cset x C E Ap Am p _ _ _ _) as IH...
        apply (proj1 IH)...
    + constructor.
      * unfold subst_cset.
        inversion WfT; subst.
        destruct_if...
        inversion H8; subst.
        {
          simpl; unfold cset_union; destruct_match; constructor...
        }
        unfold cset_references_fvar_dec in Heqb.
        rewrite_set_facts_in Heqb.
        exfalso.
        fsetdec.
      * inversion WfT; subst.
        unshelve epose proof (wf_pretyp_preserved_by_subst_wf_cset x C E Ap Am p _ _ _ _) as IH...
        apply (proj2 IH)...
  - inversion WfT.
  - simpl...
}
{ intros * ? ? ? WfT.
  generalize dependent Ap.
  generalize dependent Am.
  induction T; intros ? ? ? ? WfT.
  - constructor...
  - wf_typ_inversion WfT.
    split; intros ? WfC.
    + pick fresh y and apply wf_typ_arrow; fold subst_ct...
      1: {
        unshelve epose proof (wf_typ_preserved_by_subst_wf_cset x C E Am Ap t _ _ _ _) as IH...
        apply (proj2 IH)...
      }
      specialize (H8 y ltac:(notin_solve)).
      apply (wf_typ_preserved_by_subst_wf_cset x C) in H8...
      rewrite subst_ct_open_ct_var ; [| notin_solve | eapply capt_from_wf_cset]...
      rewrite_nil_concat.
      eapply wf_typ_ignores_typ_bindings; simpl...
      apply (proj1 H8)...
      rewrite_nil_concat.
      eapply wf_cset_weakening; [ apply WfC | simpl_env; auto .. ].
    + pick fresh y and apply wf_typ_arrow; fold subst_ct...
      1: {
        unshelve epose proof (wf_typ_preserved_by_subst_wf_cset x C E Am Ap t _ _ _ _) as IH...
        apply (proj1 IH)...
      }
      specialize (H8 y ltac:(notin_solve)).
      apply (wf_typ_preserved_by_subst_wf_cset x C) in H8...
      rewrite subst_ct_open_ct_var ; [| notin_solve | eapply capt_from_wf_cset]...
      rewrite_nil_concat.
      eapply wf_typ_ignores_typ_bindings; simpl...
      apply (proj2 H8)...
      rewrite_nil_concat.
      eapply wf_cset_weakening; [ apply WfC | simpl_env; auto .. ].
  - wf_typ_inversion WfT.
    split; intros ? WfC.
    + pick fresh y and apply wf_typ_all; fold subst_ct...
      1: {
        unshelve epose proof (wf_typ_preserved_by_subst_wf_cset x C E Am Ap t _ _ _ _) as IH...
        apply (proj2 IH)...
      }
      specialize (H8 y ltac:(notin_solve)).
      apply (wf_typ_preserved_by_subst_wf_cset x C) in H8...
      rewrite subst_ct_open_tt_var ; [| notin_solve | eapply capt_from_wf_cset]...
      rewrite_nil_concat.
      eapply wf_typ_ignores_sub_bindings; simpl...
      apply (proj1 H8)...
      rewrite_nil_concat.
      eapply wf_cset_weakening; [ apply WfC | simpl_env; auto .. ].
    + pick fresh y and apply wf_typ_all; fold subst_ct...
      1: {
        unshelve epose proof (wf_typ_preserved_by_subst_wf_cset x C E Am Ap t _ _ _ _) as IH...
        apply (proj1 IH)...
      }
      specialize (H8 y ltac:(notin_solve)).
      apply (wf_typ_preserved_by_subst_wf_cset x C) in H8...
      rewrite subst_ct_open_tt_var ; [| notin_solve | eapply capt_from_wf_cset]...
      rewrite_nil_concat.
      eapply wf_typ_ignores_sub_bindings; simpl...
      apply (proj2 H8)...
      rewrite_nil_concat.
      eapply wf_cset_weakening; [ apply WfC | simpl_env; auto .. ].
}
Qed.

Lemma subst_ct_monotonicity : forall E Ap Am x C D T,
  wf_env E ->
  type T ->
  Ap `subset` dom E ->
  Am `subset` dom E ->
  wf_typ E Ap Am T ->
  subcapt E C D ->
  ((x `notin` Am -> wf_cset E Ap C -> wf_cset E Ap D -> sub E (subst_ct x C T) (subst_ct x D T)) /\
   (x `notin` Ap -> wf_cset E Am C -> wf_cset E Am D -> sub E (subst_ct x D T) (subst_ct x C T)))
with subst_cpt_monotonicity : forall E Ap Am x C D T,
  wf_env E ->
  pretype T ->
  Ap `subset` dom E ->
  Am `subset` dom E ->
  wf_pretyp E Ap Am T ->
  subcapt E C D ->
  ((x `notin` Am -> wf_cset E Ap C -> wf_cset E Ap D -> sub_pre E (subst_cpt x C T) (subst_cpt x D T)) /\
  (x `notin` Ap -> wf_cset E Am C -> wf_cset E Am D -> sub_pre E (subst_cpt x D T) (subst_cpt x C T))).
Proof with simpl_env; eauto; fold subst_cpt.
------
  intros *.
  intros HwfE Typ SubAp SubAm HwfT Hsc.
  (* assert (type T) as Typ by auto. *)
  induction Typ; inversion HwfT; subst.
  - simpl. constructor...
  - destruct (subst_cpt_monotonicity E Ap Am x C D P HwfE H0 SubAp SubAm H7 Hsc).
    split; intros; constructor...
    + eapply subst_cset_across_subcapt...
    + replace (subst_cset x D C0) with C0.
      replace (subst_cset x C C0) with C0.
      apply subcapt_reflexivity with (A := Ap)...
      apply subst_cset_fresh. inversion H6...
      apply subst_cset_fresh. inversion H6...
------
  intros *.
  intros HwfE Typ SubAp SubAm HwfT Hsc.
  (* assert (pretype T) as Typ by auto. *)
  induction Typ; inversion HwfT; subst.
  - simpl. constructor...
  - (* specializing the hypothesis to the argument type of arrow *)
    destruct (subst_ct_monotonicity E Am Ap x C D T1 HwfE H SubAm SubAp H6 Hsc).
    split; intros ? WfC WfD.
    + specialize (H2 H3 WfC WfD).
      pick fresh y and apply sub_arrow; fold subst_ct...
      {
        rewrite subst_ct_open_ct_var...
        specialize (H7 y ltac:(notin_solve)).
        rewrite_nil_concat.
        eapply wf_typ_ignores_typ_bindings.
        eapply wf_typ_set_weakening.
        eapply wf_typ_preserved_by_subst_wf_cset in H7.
        simpl_env.
        apply (proj1 H7).
        all : trivial...
        rewrite_nil_concat.
        eapply wf_cset_weakening; [ apply WfD | simpl_env; auto .. ].
      }
      {
        rewrite subst_ct_open_ct_var...
        specialize (H7 y ltac:(notin_solve)).
        rewrite_nil_concat.
        eapply wf_typ_ignores_typ_bindings.
        eapply wf_typ_set_weakening.
        eapply wf_typ_preserved_by_subst_wf_cset in H7.
        simpl_env.
        apply (proj1 H7).
        all : trivial...
        rewrite_nil_concat.
        eapply wf_cset_weakening; [ apply WfC | simpl_env; auto .. ].
      }
      rewrite subst_ct_open_ct_var...
      rewrite subst_ct_open_ct_var...
      (* we cannot call subst_ct_monotonicity on anything that is larger than wf_typ.... *)
      assert (y `notin` L) as NotIn by notin_solve.
      specialize (H0 y NotIn).
      unshelve epose proof (subst_ct_monotonicity
        ([(y, bind_typ (subst_ct x D T1))] ++ E)
        (Ap `union` singleton y)
        Am x C D (open_ct T2 y) _ H0 _ _ _).
      * econstructor...
      (* we need to help fsetdec here a little *)
      * clear Fr. simpl. fsetdec.
      * clear Fr. simpl. fsetdec.
      * rewrite_env (empty ++ [(y, bind_typ (subst_ct x D T1))] ++ E).
        eapply wf_typ_ignores_typ_bindings...
      * destruct H4.
        -- rewrite_env (empty ++ [(y, bind_typ (subst_ct x D T1))] ++ E).
           apply subcapt_weakening...
        -- apply H4...
           ++ rewrite_nil_concat.
              eapply wf_cset_ignores_typ_bindings.
              eapply wf_cset_weakening ; [ apply WfC | simpl_env; auto .. ].
           ++ rewrite_nil_concat.
              eapply wf_cset_ignores_typ_bindings.
              eapply wf_cset_weakening ; [ apply WfD | simpl_env; auto .. ].
    + specialize (H1 H3 WfC WfD).
      pick fresh y and apply sub_arrow; fold subst_ct...
      {
        rewrite subst_ct_open_ct_var...
        specialize (H7 y ltac:(notin_solve)).
        rewrite_nil_concat.
        eapply wf_typ_ignores_typ_bindings.
        eapply wf_typ_set_weakening.
        eapply wf_typ_preserved_by_subst_wf_cset in H7.
        simpl_env.
        apply (proj2 H7).
        all : trivial...
        rewrite_nil_concat.
        eapply wf_cset_weakening; [ apply WfC | simpl_env; auto .. ].
      }
      {
        rewrite subst_ct_open_ct_var...
        specialize (H7 y ltac:(notin_solve)).
        rewrite_nil_concat.
        eapply wf_typ_ignores_typ_bindings.
        eapply wf_typ_set_weakening.
        eapply wf_typ_preserved_by_subst_wf_cset in H7.
        simpl_env.
        apply (proj2 H7).
        all : trivial...
        rewrite_nil_concat.
        eapply wf_cset_weakening; [ apply WfD | simpl_env; auto .. ].
      }
      rewrite subst_ct_open_ct_var...
      rewrite subst_ct_open_ct_var...
      (* we cannot call subst_ct_monotonicity on anything that is larger than wf_typ.... *)
      assert (y `notin` L) as NotIn by notin_solve.
      specialize (H0 y NotIn).
      unshelve epose proof (subst_ct_monotonicity
        ([(y, bind_typ (subst_ct x C T1))] ++ E)
        (Ap `union` singleton y)
        Am x C D (open_ct T2 y) _ H0 _ _ _).
      * econstructor...
      (* we need to help fsetdec here a little *)
      * clear Fr. simpl. fsetdec.
      * clear Fr. simpl. fsetdec.
      * rewrite_env (empty ++ [(y, bind_typ (subst_ct x C T1))] ++ E).
        eapply wf_typ_ignores_typ_bindings...
      * destruct H4.
        -- rewrite_env (empty ++ [(y, bind_typ (subst_ct x C T1))] ++ E).
           apply subcapt_weakening...
        -- apply H5...
           ++ rewrite_nil_concat.
              eapply wf_cset_ignores_typ_bindings.
              eapply wf_cset_weakening ; [ apply WfC | simpl_env; auto .. ].
           ++ rewrite_nil_concat.
              eapply wf_cset_ignores_typ_bindings.
              eapply wf_cset_weakening ; [ apply WfD | simpl_env; auto .. ].
  - (* specializing the hypothesis to the argument type of arrow *)
    destruct (subst_ct_monotonicity E Am Ap x C D T1 HwfE H SubAm SubAp H6 Hsc).
    split; intros ? WfC WfD.
    + specialize (H2 H3 WfC WfD).
      pick fresh y and apply sub_all; fold subst_ct...
      { rewrite subst_ct_open_tt_var...
        specialize (H7 y ltac:(notin_solve)).
        rewrite_nil_concat.
        apply wf_typ_ignores_sub_bindings with (T1 := T1)...
        eapply wf_typ_set_weakening.
        eapply wf_typ_preserved_by_subst_wf_cset in H7.
        simpl_env.
        apply (proj1 H7).
        all : trivial...
        rewrite_nil_concat.
        eapply wf_cset_weakening; [ apply WfD | simpl_env; auto .. ].
      }
      { rewrite subst_ct_open_tt_var...
        specialize (H7 y ltac:(notin_solve)).
        rewrite_nil_concat.
        apply wf_typ_ignores_sub_bindings with (T1 := T1)...
        eapply wf_typ_set_weakening.
        eapply wf_typ_preserved_by_subst_wf_cset in H7.
        simpl_env.
        apply (proj1 H7).
        all : trivial...
        rewrite_nil_concat.
        eapply wf_cset_weakening; [ apply WfC | simpl_env; auto .. ].
      }
      rewrite subst_ct_open_tt_var...
      rewrite subst_ct_open_tt_var...
      (* we cannot call subst_ct_monotonicity on anything that is larger than wf_typ.... *)
      assert (y `notin` L) as NotIn by notin_solve.
      specialize (H0 y NotIn).
      unshelve epose proof (subst_ct_monotonicity
        ([(y, bind_sub (subst_ct x D T1))] ++ E)
        Ap
        Am x C D (open_tt T2 y) _ H0 _ _ _).
      * econstructor...
      (* we need to help fsetdec here a little *)
      * clear Fr. simpl. fsetdec.
      * clear Fr. simpl. fsetdec.
      * rewrite_env (empty ++ [(y, bind_sub (subst_ct x D T1))] ++ E).
        eapply wf_typ_ignores_sub_bindings with (T1 := T1)...
      * destruct H4.
        -- rewrite_env (empty ++ [(y, bind_sub (subst_ct x D T1))] ++ E).
           apply subcapt_weakening...
        -- apply H4...
           ++ rewrite_nil_concat.
              eapply wf_cset_ignores_sub_bindings.
              eapply wf_cset_weakening ; [ apply WfC | simpl_env; auto .. ].
           ++ rewrite_nil_concat.
              eapply wf_cset_ignores_sub_bindings.
              eapply wf_cset_weakening ; [ apply WfD | simpl_env; auto .. ].
    + specialize (H1 H3 WfC WfD).
      pick fresh y and apply sub_all; fold subst_ct...
      { rewrite subst_ct_open_tt_var...
        specialize (H7 y ltac:(notin_solve)).
        rewrite_nil_concat.
        apply wf_typ_ignores_sub_bindings with (T1 := T1)...
        eapply wf_typ_set_weakening.
        eapply wf_typ_preserved_by_subst_wf_cset in H7.
        simpl_env.
        apply (proj2 H7).
        all : trivial...
        rewrite_nil_concat.
        eapply wf_cset_weakening; [ apply WfC | simpl_env; auto .. ].
      }
      { rewrite subst_ct_open_tt_var...
        specialize (H7 y ltac:(notin_solve)).
        rewrite_nil_concat.
        apply wf_typ_ignores_sub_bindings with (T1 := T1)...
        eapply wf_typ_set_weakening.
        eapply wf_typ_preserved_by_subst_wf_cset in H7.
        simpl_env.
        apply (proj2 H7).
        all : trivial...
        rewrite_nil_concat.
        eapply wf_cset_weakening; [ apply WfD | simpl_env; auto .. ].
      }
      rewrite subst_ct_open_tt_var...
      rewrite subst_ct_open_tt_var...
      (* we cannot call subst_ct_monotonicity on anything that is larger than wf_typ.... *)
      assert (y `notin` L) as NotIn by notin_solve.
      specialize (H0 y NotIn).
      unshelve epose proof (subst_ct_monotonicity
                              ([(y, bind_sub (subst_ct x C T1))] ++ E)
                              Ap
                              Am x C D (open_tt T2 y) _ H0 _ _ _).
      * econstructor...
      (* we need to help fsetdec here a little *)
      * clear Fr. simpl. fsetdec.
      * clear Fr. simpl. fsetdec.
      * rewrite_env (empty ++ [(y, bind_sub (subst_ct x C T1))] ++ E).
        eapply wf_typ_ignores_sub_bindings with (T1 := T1)...
      * destruct H4.
        -- rewrite_env (empty ++ [(y, bind_sub (subst_ct x C T1))] ++ E).
           apply subcapt_weakening...
        -- apply H5...
           ++ rewrite_nil_concat.
              eapply wf_cset_ignores_sub_bindings.
              eapply wf_cset_weakening ; [ apply WfC | simpl_env; auto .. ].
           ++ rewrite_nil_concat.
              eapply wf_cset_ignores_sub_bindings.
              eapply wf_cset_weakening ; [ apply WfD | simpl_env; auto .. ].
Qed.

Lemma plain_subst_ct_monotonicity : forall E Ap Am x C D T,
  wf_env E ->
  type T ->
  Ap `subset` dom E ->
  Am `subset` dom E ->
  wf_typ E Ap Am T ->
  subcapt E C D ->
  x `notin` Am ->
  wf_cset E Ap C ->
  wf_cset E Ap D ->
  sub E (subst_ct x C T) (subst_ct x D T).
Proof with eauto.
  intros.
  eapply (proj1 (subst_ct_monotonicity _ Ap Am _ _ _ _ H H0 H1 H2 H3 H4))...
Qed.

Lemma wf_typ_extract_typ_arrow : forall C E T1 T2,
  wf_typ_in E (typ_capt C (typ_arrow T1 T2)) ->
  exists L, forall x, x `notin` L ->
     wf_typ ([(x, bind_typ T1)] ++ E) (dom E `union` singleton x) (dom E) (open_ct T2 x).
Proof with eauto.
  intros *.
  intro HWf.
  inversion HWf; subst.
  inversion H5; subst...
Qed.

Lemma typing_extract_typ_arrow : forall E e C T1 T2,
  typing E e (typ_capt C (typ_arrow T1 T2)) ->
  exists L, forall x, x `notin` L ->
     wf_typ ([(x, bind_typ T1)] ++ E) (dom E `union` singleton x) (dom E) (open_ct T2 x).
Proof with eauto.
  intros *.
  intro Htyp.
  apply (wf_typ_extract_typ_arrow C)...
Qed.

Lemma applied_subst_monotonicity : forall E C1 C2 e D S T,
  subcapt E C1 C2 ->
  typing E e (typ_capt D (typ_arrow S T)) ->
  sub E (open_ct T C1) (open_ct T C2).
Proof.
  intros *. intros Hsc Htyp.
  forwards (L & HRT): typing_extract_typ_arrow Htyp.
  pick fresh y.
  replace (open_ct T C1) with (subst_ct y C1 (open_ct T y)).
  replace (open_ct T C2) with (subst_ct y C2 (open_ct T y)).
  2,3: solve [symmetry; apply subst_ct_intro; fsetdec].
  forwards (_ & _ & Reg): typing_regular Htyp.
  wf_typ_inversion Reg.
  assert (wf_typ ([(y, bind_typ S)] ++ E)
                  (dom E `union` singleton y) (dom E)
                  (open_ct T y)) by eauto.
  enough (sub ([(y, bind_typ S)] ++ E)
              (subst_ct y C1 (open_ct T y))
              (subst_ct y C2 (open_ct T y))). {
    assert (wf_typ_in E S) as HwfS by assumption.
    forwards (C_S & ?): cv_exists_in E S; auto.
    rewrite_env (map (subst_cb y C_S) empty ++ E).
    replace (subst_ct y C1 (open_ct T y))
      with (subst_ct y C_S (subst_ct y C1 (open_ct T y))).
    replace (subst_ct y C2 (open_ct T y))
      with (subst_ct y C_S (subst_ct y C2 (open_ct T y))).
    2,3: solve [apply subst_ct_useless_repetition; notin_solve].
    apply sub_through_subst_ct with (U := S); simpl_env; auto.
  }
  eapply plain_subst_ct_monotonicity with (Ap := dom E `union` singleton y) (Am := dom E); eauto.
  - rewrite_nil_concat.
    apply subcapt_weakening; simpl_env; eauto.
  - forwards (WfC1 & _): subcapt_regular Hsc.
    rewrite_nil_concat.
    eapply wf_cset_weakening ; [ apply WfC1 | simpl_env; auto .. ].
  - forwards (_ & WfC2): subcapt_regular Hsc.
    rewrite_nil_concat.
    eapply wf_cset_weakening ; [ apply WfC2 | simpl_env; auto .. ].
Qed.

Lemma typing_narrowing : forall Q E F X P e T,
  sub E P Q ->
  typing (F ++ [(X, bind_sub Q)] ++ E) e T ->
  typing (F ++ [(X, bind_sub P)] ++ E) e T.
Proof with eauto 6 using wf_env_narrowing, wf_typ_narrowing, sub_narrowing, subcapt_narrowing, cv_narrowing.
  intros Q E F X P e T PsubQ Typ.
  remember (F ++ [(X, bind_sub Q)] ++ E).
  generalize dependent F.
  induction Typ; intros F EQ; subst...
  - Case "typing_var".
    binds_cases H0...
  - Case "typing_var".
    binds_cases H0...
  - Case "typing_abs".
    assert (wf_env (F ++ [(X, bind_sub P)] ++ E)). {
      pick fresh y for L.
      forwards (P0 & _): typing_regular (H1 y Fr).
      inversion P0; subst...
    }
    pick fresh y and apply typing_abs...
    + rewrite_parenthesise_binding.
      simpl_env in H0...
      eapply wf_typ_narrowing_base; simpl_env...
    + rewrite <- concat_assoc.
      apply H2...
  - Case "typing_app".
    pose proof (cv_exists_in (F ++ [(X, bind_sub P)] ++ E) T1') as Ex.
    destruct Ex as [Cnarrow HCVnarrow]...
    apply wf_typ_narrowing with (Q := Q)...
    eapply typing_sub with (S := (open_ct T2 Cnarrow))...
    forwards Subcapt: cv_narrowing PsubQ H0 HCVnarrow.
    specialize (IHTyp1 F ltac:(auto)).

    eapply applied_subst_monotonicity.
    + assumption.
    + eauto.
  - Case "typing_tabs".
    assert (wf_env (F ++ [(X, bind_sub P)] ++ E)). {
      pick fresh y for L.
      forwards (P0 & _): typing_regular (H1 y Fr).
      inversion P0; subst...
    }
    pick fresh Y and apply typing_tabs...
    + rewrite_parenthesise_binding.
      simpl_env in H0...
      eapply wf_typ_narrowing_base; simpl_env...
    + rewrite <- concat_assoc.
      apply H2...
Qed.

(************************************************************************ *)
(** ** Free_for_cv lemmas *)

Lemma subst_commutes_with_free_for_cv : forall x u C e,
    x `notin` (cset_fvars (free_for_cv e)) ->
    (subst_cset x C (free_for_cv e)) = (free_for_cv (subst_ee x u C e)).
Proof with eauto.
  intros *.
  intro Fr.
  induction e.
  - simpl.
    unfold subst_cset, cset_references_fvar_dec. simpl.
    destruct_if.
    + rewrite <- AtomSetFacts.mem_iff in Heqb. notin_solve.
    + easy.
  - simpl in *.
    assert (a <> x) by fsetdec.
    destruct (a == x); try easy.
    cbv.
    destruct_if.
    + rewrite <- AtomSetFacts.mem_iff in Heqb. exfalso. fsetdec.
    + reflexivity.
  - apply IHe...
  - simpl in *.
    pose proof (cv_free_never_universal e1).
    pose proof (cv_free_never_universal e2).
    destruct (free_for_cv e1); try easy.
    destruct (free_for_cv e2); try easy.
    unfold cset_union, cset_fvars in Fr.
    rewrite <- IHe1...
    rewrite <- IHe2...
    rewrite subst_cset_distributive_across_union.
    reflexivity.
  - apply IHe...
  - apply IHe...
Qed.

Lemma free_for_cv_subst_ee_cset_irrelevancy: forall x u C D t,
  free_for_cv (subst_ee x u C t) =
  free_for_cv (subst_ee x u D t).
Proof.
  induction t.
  all : simpl; eauto.
  rewrite IHt1.
  rewrite IHt2.
  trivial.
Qed.

Lemma subst_te_idempotent_wrt_free_for_cv : forall e x C,
    free_for_cv (subst_te x C e) = free_for_cv e.
Proof with eauto.
  intros.
  induction e; simpl; eauto.
  rewrite IHe1.
  rewrite IHe2.
  easy.
Qed.

(************************************************************************ *)
(** ** Properties of values *)

Lemma value_therefore_fv_subcapt_cv : forall E t T C,
  value t ->
  typing E t T ->
  cv E T C ->
  subcapt E (free_for_cv t) C.
Proof with subst; simpl; auto.
  intros *.
  intros Hv Htyp Hcv.
  generalize dependent C.
  forwards (P1 & P2 & P3): typing_regular Htyp.
  induction Htyp; intros C0 Hcv; try solve [ inversion Hv ].
  - inversion Hcv...
    apply subcapt_reflexivity with (A := dom E)...
  - inversion Hcv.
    apply subcapt_reflexivity with (A := dom E)...
  - forwards (D & HcvS): cv_exists_in E S P1...
    forwards: IHHtyp Hv D HcvS...
    apply subcapt_transitivity with (C2 := D)...
    eapply sub_implies_subcapt with (S := S) (T := T)
                                    (A1 := dom E) (A2 := dom E)...
Qed.

Lemma value_typing_inv : forall E v T,
  value v ->
  typing E v T ->
  exists C, exists P, sub E (typ_capt C P) T.
Proof with eauto using typing_cv.
  intros*.
  intros Val Typ.
  assert (wf_env E) by auto.
  assert (wf_cset_in E (free_for_cv v)) by eauto using typing_cv.
  induction Typ; inversion Val; subst...
  - exists (free_for_cv e1). exists (typ_arrow V T1).
    eapply sub_reflexivity with (Ap := dom E) (Am := dom E)...
  - exists (free_for_cv e1). exists (typ_all V T1).
    eapply sub_reflexivity with (Ap := dom E) (Am := dom E)...
  - destruct IHTyp as [C [P]]...
    exists C. exists P. apply sub_transitivity with (Q := S)...
  - destruct IHTyp as [C [P]]...
    exists C. exists P. apply sub_transitivity with (Q := S)...
Qed.

Lemma values_have_precise_captures : forall E u T,
  value u ->
  typing E u T ->
  exists U, typing E u (typ_capt (free_for_cv u) U) /\ sub E (typ_capt (free_for_cv u) U) T.
Local Ltac hint ::=
  simpl; eauto.
Proof with hint.
  intros *.
  intros Hv Htyp.
  assert (wf_cset_in E (free_for_cv u)) by eauto using typing_cv.
  assert (wf_env E) by auto.
  induction Htyp; try solve [inversion Hv; subst].
  - Case "exp_abs".
    exists (typ_arrow V T1).
    split.
    + simpl; eapply typing_abs...
    + simpl.
      eapply sub_reflexivity with (Ap := dom E) (Am := dom E)...
  - Case "exp_tabs".
    exists (typ_all V T1).
    split.
    + simpl; eapply typing_tabs...
    + simpl.
      eapply sub_reflexivity with (Ap := dom E) (Am := dom E)...
  - forwards (U & HtypU & HsubS): IHHtyp...
    exists U; eauto using (sub_transitivity S).
Qed.

(************************************************************************ *)
(** ** Substitution preserves typing (8) *)

Hint Extern 1 (wf_pretyp ?E (dom ?E) (dom ?E) ?P) =>
match goal with
| H : typing E _ (typ_capt _ P) |- _ =>
  apply typing_regular in H;
  destruct H as [_ [_ H]];
  inversion H; subst; assumption
end.

Hint Extern 1 (wf_pretyp_in ?E ?P) =>
match goal with
| H : typing E _ (typ_capt _ P) |- _ =>
  apply typing_regular in H;
  destruct H as [_ [_ H]];
  inversion H; subst; assumption
end.

Lemma typing_through_subst_ee : forall P E F x T e u,
  typing (F ++ [(x, bind_typ (typ_capt (free_for_cv u) P))] ++ E) e T ->
  value u ->
  typing E u (typ_capt (free_for_cv u) P) ->
  typing (map (subst_cb x (free_for_cv u)) F ++ E)
         (subst_ee x u (free_for_cv u) e)
         (subst_ct x (free_for_cv u) T).
Local Ltac hint ::=
  eauto 4 using wf_env_subst_cb, typing_cv.
Proof with hint.
  intros *.
  intros HtypT HvalU HtypU.
  assert (wf_env E) as HwfE. {
    apply wf_env_strengthening
      with (F := (F ++ [(x, bind_typ (typ_capt (free_for_cv u) P))])); simpl_env...
  }
  assert (wf_cset_in E (free_for_cv u)) as HwfFv...
  assert (capt (free_for_cv u)) as HcaptFv. {
    eapply capt_from_wf_cset...
  }
  remember (F ++ [(x, bind_typ (typ_capt (free_for_cv u) P))] ++ E).
  generalize dependent F.
  induction HtypT; intros F EQ; subst; simpl subst_ee...

  - Case "typing_var_tvar".
    destruct (x0 == x); subst.
    + binds_get H0.
    + simpl.
      binds_cases H0...
      * apply typing_var_tvar...
        apply binds_head.
        replace (bind_typ X) with (subst_cb x (free_for_cv u) (bind_typ X))...
  - Case "typing_var".
    destruct (x0 == x); subst.
    + SCase "x0 = x".
      binds_get H0.
      inversion H2; subst.
      rewrite_nil_concat.
      apply typing_weakening; simpl_env...
      simpl.
      replace (subst_cset x (free_for_cv u) x) with (free_for_cv u).
      2: {
        unfold subst_cset, cset_references_fvar_dec, cset_fvar.
        replace (AtomSet.F.mem x (singleton x)) with true by fset_mem_dec.
        unfold cset_remove_fvar.
        replace (cset_set _ _) with {}C by cset_eq_dec.
        destruct (free_for_cv u).
        - unfold cset_union.
          destruct_match; reflexivity.
        - unfold cset_union, empty_cset.
          cset_eq_dec.
      }

      replace (subst_cpt x (free_for_cv u) P) with P.
      2: {
        forwards: binding_uniq_from_wf_env H.
        pose proof (notin_fv_wf_pretyp E (dom E) (dom E) x P ltac:(auto) ltac:(notin_solve)).
        rewrite <- subst_cpt_fresh...
      }
      forwards: values_have_precise_captures E u (typ_capt (free_for_cv u) P); eauto*.
    + SCase "x0 <> x".
      binds_cases H0.
      * assert (x `notin` fv_ept P). {
          assert (x `notin` dom E) as HA1. { eapply fresh_mid_tail... }
          forwards: wf_typ_from_binds_typ H0...
          assert (wf_pretyp_in E P) as HA2...
          forwards: notin_fv_wf_pretyp HA2 HA1...
        }
        replace (subst_ct x C (typ_capt x0 P)) with (typ_capt x0 P).
        2: {
          apply subst_ct_fresh; simpl_env...
        }
        rewrite_nil_concat.
        apply typing_weakening; simpl_env...
        simpl.
        rewrite <- (subst_cset_fresh x)...
        replace (subst_cpt x (free_for_cv u) P0) with P0.
        2: {
          apply wf_typ_from_binds_typ in H0 as WfP0...
          wf_typ_inversion WfP0.
          apply binding_uniq_from_wf_env in H as ?.
          pose proof (notin_fv_wf_pretyp E (dom E) (dom E) x P0 ltac:(auto) ltac:(notin_solve)).
          rewrite <- subst_cpt_fresh...
        }
        trivial...
      * simpl.
        rewrite <- (subst_cset_fresh x)...
        eapply typing_var...
        (* heavy environment wrangling ahead... *)
        assert (binds x0
                      (bind_typ (subst_ct x (free_for_cv u) (typ_capt C P0)))
                      (map (subst_cb x (free_for_cv u)) F)). {
          replace (bind_typ (subst_ct x (free_for_cv u) (typ_capt C P0)))
            with (subst_cb x (free_for_cv u) (bind_typ (typ_capt C P0))) by auto...
        }
        rewrite <- concat_nil.
        rewrite -> concat_assoc.
        apply binds_weaken.
        ** rewrite -> concat_nil...
        ** rewrite -> concat_nil...

  - Case "typing_abs".
    assert (wf_env (F ++ [(x, bind_typ (typ_capt (free_for_cv u) P))] ++ E)) as HwfNarrE. {
      pick fresh z for L.
      pose proof (H1 z Fr)...
      enough (wf_env
                ([(z, bind_typ V)] ++ F ++
                                   [(x, bind_typ (typ_capt (free_for_cv u) P))] ++ E)) as HwfHugeE...
      inversion HwfHugeE...
    }
    pose proof HwfNarrE as HxUniq.
    apply binding_uniq_from_wf_env in HxUniq.
    assert (wf_typ_in (F ++ [(x, bind_typ (typ_capt (free_for_cv u) P))] ++ E) V). {
      pick fresh z for L.
      pose proof (H1 z Fr) as HtypE1...
    }

    simpl subst_ct.
    destruct (AtomSet.F.mem x (cset_fvars (free_for_cv e1))) eqn:EqMem.
    + SCase "x in fv e1".
      assert (x `in` cset_fvars (free_for_cv e1)) by (rewrite AtomSetFacts.mem_iff; assumption).
      rewrite subst_trivia1...
      rewrite subst_trivia2 with (u := u)...
      pick fresh y and apply typing_abs...
      * eapply wf_typ_in_subst_cb_cv...
      * assert (y <> x) by fsetdec.
        rewrite subst_ct_open_ct_var...

        simpl_env in *.
        replace ((dom F `union` dom E) `union` singleton y)
          with (((dom F `union` singleton x `union` dom E) `union` singleton y) `remove` x).
        2: { clear Fr. fsetdec. }
        replace (dom F `union` dom E)
          with ((dom F `union` singleton x `union` dom E) `remove` x).
        2: { clear Fr. fsetdec. }

        rewrite_env (map (subst_cb x (free_for_cv u)) ([(y, bind_typ V)] ++ F) ++ E).
        apply (wf_typ_subst_cb_cv (typ_capt (free_for_cv u) P)); simpl_env...
      * assert (y <> x) by fsetdec.
        rewrite subst_ee_open_ee_var...
        rewrite subst_ct_open_ct_var...
        rewrite_env (map (subst_cb x (free_for_cv u)) ([(y, bind_typ V)] ++ F) ++ E).
        apply H2...
    + SCase "x not in fv e1".
      assert (x `notin` cset_fvars (free_for_cv e1)) by (rewrite AtomSetFacts.not_mem_iff; assumption).
      rewrite subst_commutes_with_free_for_cv with (u := u)...
      pick fresh y and apply typing_abs...
      * eapply wf_typ_in_subst_cb_cv...
      * assert (y <> x) by fsetdec.
        rewrite subst_ct_open_ct_var...

        simpl_env in *.
        replace ((dom F `union` dom E) `union` singleton y)
          with (((dom F `union` singleton x `union` dom E) `union` singleton y) `remove` x).
        2: { clear Fr. fsetdec. }
        replace (dom F `union` dom E)
          with ((dom F `union` singleton x `union` dom E) `remove` x).
        2: { clear Fr. fsetdec. }

        rewrite_env (map (subst_cb x (free_for_cv u)) ([(y, bind_typ V)] ++ F) ++ E).
        apply (wf_typ_subst_cb_cv (typ_capt (free_for_cv u) P)); simpl_env...
      * assert (y <> x) by fsetdec.
        rewrite subst_ee_open_ee_var...
        rewrite subst_ct_open_ct_var...
        rewrite_env (map (subst_cb x (free_for_cv u)) ([(y, bind_typ V)] ++ F) ++ E).
        apply H2...

  - Case "typing_app".
    rewrite subst_ct_open_ct...
    simpl subst_ct in IHHtypT1...
    eapply typing_app...
    + eapply sub_through_subst_ct...
    + eapply cv_through_subst_ct...

  - Case "typing_tabs".
    assert (wf_env (F ++ [(x, bind_typ (typ_capt (free_for_cv u) P))] ++ E)) as HwfNarrE. {
      pick fresh z for L.
      pose proof (H1 z Fr)...
      enough (wf_env
                ([(z, bind_sub V)] ++ F ++
                                   [(x, bind_typ (typ_capt (free_for_cv u) P))] ++ E)) as HwfHugeE...
      inversion HwfHugeE...
    }
    pose proof HwfNarrE as HxUniq.
    apply binding_uniq_from_wf_env in HxUniq.
    assert (wf_typ_in (F ++ [(x, bind_typ (typ_capt (free_for_cv u) P))] ++ E) V). {
      pick fresh z for L.
      pose proof (H1 z Fr) as HtypE1...
    }

    simpl subst_ct.
    destruct (AtomSet.F.mem x (cset_fvars (free_for_cv e1))) eqn:EqMem.
    + SCase "x in fv e1".
      assert (x `in` cset_fvars (free_for_cv e1)) by (rewrite AtomSetFacts.mem_iff; assumption).
      rewrite subst_trivia1...
      rewrite subst_trivia2 with (u := u)...
      pick fresh y and apply typing_tabs...
      * eapply wf_typ_in_subst_cb_cv...
      * assert (y <> x) by fsetdec.
        rewrite subst_ct_open_tt_var...

        simpl_env in *.
        replace ((dom F `union` dom E) `union` singleton y)
          with (((dom F `union` singleton x `union` dom E) `union` singleton y) `remove` x).
        2: { clear Fr. fsetdec. }
        replace (dom F `union` dom E)
          with ((dom F `union` singleton x `union` dom E) `remove` x).
        2: { clear Fr. fsetdec. }

        rewrite_env (map (subst_cb x (free_for_cv u)) ([(y, bind_sub V)] ++ F) ++ E).
        apply (wf_typ_subst_cb_cv (typ_capt (free_for_cv u) P)); simpl_env...
      * assert (y <> x) by fsetdec.
        rewrite subst_ee_open_te_var...
        rewrite subst_ct_open_tt_var...
        rewrite_env (map (subst_cb x (free_for_cv u)) ([(y, bind_sub V)] ++ F) ++ E).
        apply H2...
    + SCase "x not in fv e1".
      assert (x `notin` cset_fvars (free_for_cv e1)) by (rewrite AtomSetFacts.not_mem_iff; assumption).
      rewrite subst_commutes_with_free_for_cv with (u := u)...
      pick fresh y and apply typing_tabs...
      * eapply wf_typ_in_subst_cb_cv...
      * assert (y <> x) by fsetdec.
        rewrite subst_ct_open_tt_var...

        simpl_env in *.
        replace ((dom F `union` dom E) `union` singleton y)
          with (((dom F `union` singleton x `union` dom E) `union` singleton y) `remove` x).
        2: { clear Fr. fsetdec. }
        replace (dom F `union` dom E)
          with ((dom F `union` singleton x `union` dom E) `remove` x).
        2: { clear Fr. fsetdec. }

        rewrite_env (map (subst_cb x (free_for_cv u)) ([(y, bind_sub V)] ++ F) ++ E).
        apply (wf_typ_subst_cb_cv (typ_capt (free_for_cv u) P)); simpl_env...
      * assert (y <> x) by fsetdec.
        rewrite subst_ee_open_te_var...
        rewrite subst_ct_open_tt_var...
        rewrite_env (map (subst_cb x (free_for_cv u)) ([(y, bind_sub V)] ++ F) ++ E).
        apply H2...

  - Case "typing_tapp".
    rewrite subst_ct_open_tt...
    eapply typing_tapp.
    + simpl subst_ct in IHHtypT.
      apply IHHtypT...
    + eapply sub_through_subst_ct...
  - Case "typing_sub".
    eapply typing_sub.
    + apply IHHtypT...
    + eapply sub_through_subst_ct...
Qed.

Lemma sub_of_tvar : forall E P (X : atom),
  sub E P X ->
  exists (Y : atom), P = Y.
Proof.
  intros * H.
  dependent induction H...
  * exists X; trivial.
  * exists X0; trivial.
Qed.

Inductive syn_cat_agree : typ -> typ -> Prop :=
| syn_cat_agree_tvar : forall (X Y : atom),
    syn_cat_agree X Y
| syn_cat_agree_concrete : forall C P D U,
    syn_cat_agree (typ_capt C P) (typ_capt D U)
.

Lemma typing_narrowing_typ : forall Q E F X P e T,
  typing (F ++ [(X, bind_typ Q)] ++ E) e T ->
  sub E P Q ->
  syn_cat_agree P Q ->
  typing (F ++ [(X, bind_typ P)] ++ E) e T.
Proof with simpl_env; eauto using
    wf_env_narrowing_typ, wf_typ_narrowing_typ, cv_narrowing_typ, sub_narrowing_typ,
    sub_weakening, type_from_wf_typ.
  intros *. intros HT HSub HAg.
  assert (type P) as Htype by eauto*.
  dependent induction HT...
  (* typing_var_tvar *)
  - destruct (x == X) eqn:HX; subst...
    + binds_cases H0; simpl_env in *; try notin_solve...
      inversion H1; subst...
      lets (Y & HP): sub_of_tvar HSub; subst... (* lets signifies that all arguments are applied *)
      eapply typing_sub...
      * eapply typing_var_tvar...
      * rewrite_env (empty ++ (F ++ [(X, bind_typ Y)]) ++ E).
        apply sub_weakening...
    + eapply typing_var_tvar...
  (* typing_var *)
  - destruct (x == X) eqn:HX; subst...
    + dependent induction P; inversion Htype; subst...
      * binds_get H0; inversion H2; subst...
        eapply typing_sub.
        ** eapply typing_var...
        ** rewrite_env (empty ++ (F ++ [(X, bind_typ (typ_capt c p))]) ++ E).
           apply sub_capt.
           ++ eapply subcapt_reflexivity with (A := singleton X)...
              econstructor...
              unfold allbound_typ; intros X' HX'; assert (X = X') by fsetdec; subst.
              eexists...
           ++ apply sub_pre_weakening...
              inversion HSub...
      * binds_get H0; inversion H2; subst...
        inversion HAg.
    + eapply typing_var...
  - assert (wf_env (F ++ [(X, bind_typ P)] ++ E)). {
      pick fresh z for L.
      pose proof (H1 z Fr)...
      enough (wf_env
                ([(z, bind_typ V)] ++ F ++ [(X, bind_typ Q)] ++ E)) as HwfHugeE...
      inversion HwfHugeE...
    }
    pick fresh y and apply typing_abs...
    + simpl_env in *.
      rewrite_parenthesise_binding.
      eapply wf_typ_narrowing_typ_base...
    + rewrite_parenthesise_binding.
      eapply H2...
  - eapply typing_app.
    1: eapply IHHT1...
    1: eapply IHHT2...
    all: trivial...
  - assert (wf_env (F ++ [(X, bind_typ P)] ++ E)). {
      pick fresh z for L.
      pose proof (H1 z Fr)...
      enough (wf_env
                ([(z, bind_sub V)] ++ F ++ [(X, bind_typ Q)] ++ E)) as HwfHugeE...
      inversion HwfHugeE...
    }
    pick fresh y and apply typing_tabs...
    + simpl_env in *.
      rewrite_parenthesise_binding.
      eapply wf_typ_narrowing_typ_base...
    + rewrite_parenthesise_binding.
      eapply H2...
Qed.

Lemma typing_narrowing_typ_tvars : forall (X Y : atom) E F x e T,
  typing (F ++ [(x, bind_typ X)] ++ E) e T ->
  sub E Y X ->
  typing (F ++ [(x, bind_typ Y)] ++ E) e T.
Proof with eauto.
  intros.
  eapply typing_narrowing_typ...
  constructor.
Qed.

Lemma typing_narrowing_typ' : forall Q E F X C P e T,
  typing (F ++ [(X, bind_typ Q)] ++ E) e T ->
  sub E (typ_capt C P) Q ->
  typing (F ++ [(X, bind_typ (typ_capt C P))] ++ E) e T.
Proof with eauto.
  intros* ? Hsub.
  inversion Hsub; subst.
  eapply typing_narrowing_typ...
  constructor.
Qed.

Lemma typing_through_subst_ee' : forall U E Ap Am x T C e u,
  typing ([(x, bind_typ U)] ++ E) e T ->
  wf_typ ([(x, bind_typ U)] ++ E) Ap Am T ->
  x `notin` Am ->
  Ap `subset` dom ([(x, bind_typ U)] ++ E) ->
  Am `subset` dom ([(x, bind_typ U)] ++ E) ->
  value u ->
  typing E u U ->
  cv E U C ->
  wf_cset E Ap (free_for_cv u) ->
  wf_cset E Ap C ->
  typing E (subst_ee x u (free_for_cv u) e) (subst_ct x C T).
Proof with simpl_env; eauto.
  intros *.
  intros HtypT HwfT Hnotin HApRsnbl HAmRsnbl HvalU HtypU HcvU WfFvU WfC.
  assert (typing E (subst_ee x u (free_for_cv u) e) (subst_ct x (free_for_cv u) T))
    as Hthrough. {
    apply values_have_precise_captures in HtypU...
    destruct HtypU as [P [HtypP HsubP]].
    rewrite_env (map (subst_cb x (free_for_cv u)) empty ++ E).
    eapply (typing_through_subst_ee P)...
    rewrite_nil_concat.
    eapply typing_narrowing_typ'...
  }
  eapply typing_sub.
  apply Hthrough.
  enough (sub ([(x, bind_typ U)] ++ E) (subst_ct x (free_for_cv u) T) (subst_ct x C T)) as HE. {
    rewrite_env (empty ++ [(x, bind_typ U)] ++ E) in HE.
    lets HP: sub_through_subst_ct HE HcvU.
    simpl_env in HP.
    lets (WfE & _): typing_regular HtypT.
    rewrite_env (empty ++ [(x, bind_typ U)] ++ E) in WfE.
    lets: binding_uniq_from_wf_env WfE.
    simpl_env in WfE.
    assert (x `notin` (fv_ee u)). {
      eapply notin_dom_is_notin_fv_ee...
      notin_solve.
    }
    assert (x `notin` (cset_fvars (free_for_cv u))). {
      lets HA: free_for_cv_is_free_ee u.
      inversion HA.
      subst.
      unfold cset_fvars.
      fsetdec.
    }
    assert (x `notin` (cset_fvars C)). {
      lets (_ & _ & WfC'): cv_regular HcvU.
      inversion WfC'; subst.
      - unfold cset_fvars; fsetdec.
      - unfold cset_fvars. notin_solve.
    }
    repeat (
        rewrite subst_ct_useless_repetition in HP; [|notin_solve]
      ).
    apply HP.
  }
  apply plain_subst_ct_monotonicity with (Ap := Ap) (Am := Am)...
  - apply value_therefore_fv_subcapt_cv with (T := U)...
    rewrite_env (empty ++ [(x, bind_typ U)] ++ E);
      eapply typing_weakening...
    rewrite_env (empty ++ [(x, bind_typ U)] ++ E);
      eapply cv_weakening...
  - rewrite_nil_concat.
    eapply wf_cset_weakening ; [ apply WfFvU | simpl_env; auto .. ].
  - rewrite_nil_concat.
    eapply wf_cset_weakening ; [ apply WfC | simpl_env; auto .. ].
Qed.

(************************************************************************ *)
(** ** Type substitution preserves typing (11) *)

Lemma wf_cset_from_binds : forall b x E,
  wf_env E ->
  binds x (bind_typ b) E ->
  wf_cset_in E x.
Proof.
  intros.
  econstructor.
  - unfold allbound_typ.
    intros x0 HIn.
    rewrite AtomSetFacts.singleton_iff in HIn.
    subst.
    eauto.
  - apply binds_In in H0.
    fsetdec.
Qed.

Lemma captures_from_binds : forall P x C E,
  wf_env E ->
  binds x (bind_typ (typ_capt C P)) E ->
  subcapt E x C.
Proof with eauto.
  intros* ? Binds.
  eapply wf_cset_from_binds in Binds as WfC...
  destruct C...
  eapply wf_typ_from_binds_typ in Binds as WfT...
  inversion WfT;
    inversion select (wf_cset _ _ _);
    subst.
  apply subcapt_set...
  unfold AtomSet.F.For_all.
  intros x0 HIn.
  rewrite AtomSetFacts.singleton_iff in HIn.
  symmetry in HIn.
  subst.
  eapply captures_var...
  unfold AtomSet.F.For_all.
  intros.
  apply captures_in.
  assumption.
Qed.

Lemma typing_through_subst_te : forall Q E F Z e T P,
  typing (F ++ [(Z, bind_sub Q)] ++ E) e T ->
  sub E P Q ->
  typing (map (subst_tb Z P) F ++ E) (subst_te Z P e) (subst_tt Z P T).
Proof with simpl_env;
           eauto 6 using wf_env_subst_tb,
                         wf_typ_subst_tb,
                         sub_through_subst_tt.
  intros *.
  intros Typ PsubQ.
  remember (F ++ [(Z, bind_sub Q)] ++ E).
  generalize dependent F.
  induction Typ; intros F EQ; subst;
    simpl subst_te in *; simpl subst_tt in *...
  - Case "typing_var_tvar".
    destruct (X == Z).
    rewrite (map_subst_tb_id E Z P);
      [ | auto | eapply fresh_mid_tail; eauto ].
    + subst.
      binds_cases H0...
      * assert (type P) as TypP...
        destruct TypP.
        -- set (P' := X) in *.
           assert (wf_env (map (subst_tb Z P') F ++ E)) as HA...
           rewrite (map_subst_tb_id E Z P') in HA;
             [ | auto | eapply fresh_mid_tail; eauto ].
           eapply typing_var_tvar...
           apply binds_map with (f := (subst_tb Z P')) in H0.
           simpl in H0.
           destruct (Z == Z); try easy.
           rewrite_env (empty ++ map (subst_tb Z P') F ++ map (subst_tb Z P') E).
           apply binds_weaken...
        -- assert (wf_env (map (subst_tb Z (typ_capt C P)) F ++ E)) as HA...
           rewrite (map_subst_tb_id E Z (typ_capt C P)) in HA;
             [ | auto | eapply fresh_mid_tail; eauto ].
           apply binds_map with (f := (subst_tb Z (typ_capt C P))) in H0.
           assert (binds x (subst_tb Z (typ_capt C P) (bind_typ Z))
                         (empty ++ map (subst_tb Z (typ_capt C P)) F ++
                                map (subst_tb Z (typ_capt C P)) E)) as HAbinds. {
             apply binds_weaken...
           }
           simpl in HAbinds.
           destruct (Z == Z); try easy.
           apply (typing_sub (typ_capt x P))...
           apply wf_typ_from_binds_typ in HAbinds as HAwfP...
           inversion HAwfP; subst.
           match goal with H : wf_pretyp _ _ _ P |- _ =>
             simpl_env in H
           end.
           apply sub_capt.
           ++ destruct C; eauto using wf_cset_from_binds, captures_from_binds.
           ++ let d :=
                  constr:(
                    dom (map (subst_tb Z (typ_capt C P)) F ++ map (subst_tb Z (typ_capt C P)) E))
              in apply sub_pre_reflexivity with (Ap := d) (Am := d)...
      * rewrite <- (map_subst_tb_id E Z P);
          [ | auto | eapply fresh_mid_tail; eauto ].
        assert (binds x (subst_tb Z P (bind_typ Z)) (map (subst_tb Z P) F)) as HA...
        simpl in HA.
        destruct (Z == Z); try easy.
        assert (type P) as Typ...
        destruct Typ.
        -- apply typing_var_tvar...
        -- eapply typing_sub.
           ++ eapply typing_var...
           ++ apply sub_capt.
              1: {
                eapply captures_from_binds...
              }
              let d := constr:(dom (map (subst_tb Z (typ_capt C P)) F ++ E))
              in apply sub_pre_reflexivity with (Ap := d) (Am := d)...
              apply sub_regular, proj2, proj1 in PsubQ.
              inversion PsubQ; subst.
              rewrite_nil_concat.
              eapply wf_pretyp_weakening; simpl_env.
              1: eauto.
              all: trivial...
    + subst.
      apply typing_var_tvar...
      rewrite (map_subst_tb_id E Z P);
        [ | auto | eapply fresh_mid_tail; eauto ].
      binds_cases H0...
      * enough (binds x (subst_tb Z P (bind_typ X)) (map (subst_tb Z P) E)) as HA...
        simpl in HA...
        destruct (X == Z); try easy...
      * enough (binds x (subst_tb Z P (bind_typ X)) (map (subst_tb Z P) (F ++ E))) as HA...
        simpl in HA...
        rewrite_env (map (subst_tb Z P) F ++ map (subst_tb Z P) E) in HA.
        destruct (X == Z); try easy...
  - Case "typing_var".
    apply typing_var with (C := C)...
    rewrite (map_subst_tb_id E Z P);
      [ | auto | eapply fresh_mid_tail; eauto ].
    binds_cases H0.
    + enough (binds x (subst_tb Z P (bind_typ (typ_capt C P0))) (map (subst_tb Z P) E))...
    + enough (binds x (subst_tb Z P (bind_typ (typ_capt C P0))) (map (subst_tb Z P) (F ++ E))) as HA...
      simpl in HA.
      rewrite_env (map (subst_tb Z P) F ++ map (subst_tb Z P) E) in HA...
  - Case "typing_abs".
    assert (wf_env (F ++ [(Z, bind_sub Q)] ++ E)) as HwfNarrE. {
      pick fresh z for L.
      pose proof (H1 z Fr)...
      enough (wf_env ([(z, bind_typ V)] ++ F ++ [(Z, bind_sub Q)] ++ E)) as HwfHugeE...
      inversion HwfHugeE...
    }
    replace (free_for_cv e1) with (free_for_cv (subst_te Z P e1)).
    2: { rewrite subst_te_idempotent_wrt_free_for_cv... }
    pick fresh y and apply typing_abs.
    + eapply wf_typ_in_subst_tb...
    + specialize (H0 y ltac:(notin_solve)).
      rewrite subst_tt_open_ct_var...
      rewrite_env (map (subst_tb Z P) ([(y, bind_typ V)] ++ F) ++ E).
      apply binding_uniq_from_wf_env in HwfNarrE as ?.
      assert (y `notin` (dom F `union` singleton Z `union` dom E)) by notin_solve.
      eapply (wf_typ_set_strengthen Z Q) in H0.
      2: {
        apply binds_tail. apply binds_tail.
        all: trivial...
      }
      simpl_env in H0.
      apply wf_typ_subst_tb with (Q := Q).
      * apply (wf_typ_adapt H0); clear Fr; fsetdec.
      * apply sub_regular, proj2, proj1 in PsubQ.
        eapply wf_typ_set_weakening.
        -- apply PsubQ.
        -- apply ok_from_wf_env, ok_tail, ok_tail in HwfNarrE.
           assumption.
        -- clear Fr; fsetdec.
        -- clear Fr; fsetdec.
      * apply sub_regular, proj2, proj1 in PsubQ.
        eapply wf_typ_set_weakening.
        -- apply PsubQ.
        -- apply ok_from_wf_env, ok_tail, ok_tail in HwfNarrE.
           assumption.
        -- clear Fr; fsetdec.
        -- clear Fr; fsetdec.
      * pose proof (H1 y ltac:(notin_solve))...
    + rewrite_env (map (subst_tb Z P) ([(y, bind_typ V)] ++ F) ++ E).
      rewrite subst_te_open_ee_var...
      rewrite subst_tt_open_ct_var...
      unshelve eapply (H2 y _ ([(y, bind_typ V)] ++ F) _)...
  - Case "typing_app".
    forwards: IHTyp2 F...
    forwards SpIHTyp1: IHTyp1 F...
    forwards (D & HcvD): cv_exists_in (map (subst_tb Z P) F ++ E) (subst_tt Z P T1')...
    assert (wf_typ_in (map (subst_tb Z P) F ++ E)
                      (typ_capt Cf (typ_arrow (subst_tt Z P T1) (subst_tt Z P T2))))...
    forwards (? & ?): cv_exists_in (map (subst_tb Z P) F ++ E) (subst_tt Z P T1)...
    + apply (wf_typ_in_subst_tb Q)...
    + rewrite <- open_ct_subst_tt...
      apply (typing_sub (open_ct (subst_tt Z P T2) D))...

      eapply applied_subst_monotonicity.
      * apply cv_through_subst_tt with (Q := Q) (T := T1')...
      * apply SpIHTyp1.
  - Case "typing_tabs".
    assert (wf_env (F ++ [(Z, bind_sub Q)] ++ E)) as HwfNarrE. {
      pick fresh z for L.
      pose proof (H1 z Fr)...
      enough (wf_env ([(z, bind_sub V)] ++ F ++ [(Z, bind_sub Q)] ++ E)) as HwfHugeE...
      inversion HwfHugeE...
    }
    replace (free_for_cv e1) with (free_for_cv (subst_te Z P e1)).
    2: { rewrite subst_te_idempotent_wrt_free_for_cv... }
    pick fresh Y and apply typing_tabs.
    + eapply wf_typ_in_subst_tb...
    + specialize (H0 Y ltac:(notin_solve)).
      rewrite subst_tt_open_tt_var...
      rewrite_env (map (subst_tb Z P) ([(Y, bind_sub V)] ++ F) ++ E).
      apply binding_uniq_from_wf_env in HwfNarrE as ?.
      assert (Y `notin` (dom F `union` singleton Z `union` dom E)) by notin_solve.
      eapply (wf_typ_set_strengthen Z Q) in H0.
      2: {
        apply binds_tail. apply binds_tail.
        all: trivial...
      }
      simpl_env in H0.
      apply wf_typ_subst_tb with (Q := Q).
      * apply (wf_typ_adapt H0); clear Fr; fsetdec.
      * apply sub_regular, proj2, proj1 in PsubQ.
        eapply wf_typ_set_weakening.
        -- apply PsubQ.
        -- apply ok_from_wf_env, ok_tail, ok_tail in HwfNarrE.
           assumption.
        -- clear Fr; fsetdec.
        -- clear Fr; fsetdec.
      * apply sub_regular, proj2, proj1 in PsubQ.
        eapply wf_typ_set_weakening.
        -- apply PsubQ.
        -- apply ok_from_wf_env, ok_tail, ok_tail in HwfNarrE.
           assumption.
        -- clear Fr; fsetdec.
        -- clear Fr; fsetdec.
      * pose proof (H1 Y ltac:(notin_solve))...
    + rewrite subst_te_open_te_var...
      rewrite subst_tt_open_tt_var...
      rewrite_env (map (subst_tb Z P) ([(Y, bind_sub V)] ++ F) ++ E).
      apply H2...
  - Case "typing_tapp".
    rewrite subst_tt_open_tt...
Qed.


(* ********************************************************************** *)
(** * #<a name="preservation"></a># Preservation *)


(* ********************************************************************** *)
(** ** Inversion of typing (13) *)

Lemma typing_inv_abs : forall E S1 e1 T,
  typing E (exp_abs S1 e1) T ->
  forall U1 U2 C, sub E T (typ_capt C (typ_arrow U1 U2)) ->
     sub E U1 S1
  /\ exists S2, exists L, forall x, x `notin` L ->
     typing ([(x, bind_typ S1)] ++ E) (open_ee e1 x x) (open_ct S2 x) /\
     wf_typ ([(x, bind_typ S1)] ++ E) (dom E `union` singleton x) (dom E) (open_ct U2 x) /\
     sub ([(x, bind_typ U1)] ++ E) (open_ct S2 x) (open_ct U2 x).
Proof with auto.
  intros *.
  intro Htyp.
  dependent induction Htyp; intros U1 U2 C Hsub.
  - Case "typing_abs".
    inversion Hsub; subst.
    inversion select (sub_pre _ _ _); subst.
    split...
    exists T1.
    exists (L `union` L0).
    intros y ?.
    repeat split.
    + apply H1...
    + rewrite_nil_concat.
      eapply wf_typ_ignores_typ_bindings.
      apply H13...
    + trivial...
  - Case "typing_sub".
    eauto using (sub_transitivity T).
Qed.

Lemma typing_inv_tabs : forall E S1 e1 T,
  typing E (exp_tabs S1 e1) T ->
  forall U1 U2 C, sub E T (typ_capt C (typ_all U1 U2)) ->
     sub E U1 S1
  /\ exists S2, exists L, forall X, X `notin` L ->
     typing ([(X, bind_sub U1)] ++ E) (open_te e1 X) (open_tt S2 X)
     /\ sub ([(X, bind_sub U1)] ++ E) (open_tt S2 X) (open_tt U2 X).
Proof with simpl_env; auto.
Proof with auto.
  intros *.
  intro Htyp.
  dependent induction Htyp; intros U1 U2 C Hsub.
  - Case "typing_abs".
    inversion Hsub; subst.
    inversion select (sub_pre _ _ _); subst.
    split...
    exists T1.
    exists (L `union` L0).
    intros y ?.
    repeat split...
    rewrite_env (empty ++ [(y, bind_sub U1)] ++ E).
    eapply typing_narrowing with (Q := S1)...
    simpl_env...
  - Case "typing_sub".
    eauto using (sub_transitivity T).
Qed.



(* ********************************************************************** *)
(** ** Preservation (20) *)


(* ********************************************************************** *)
(** * #<a name="progress"></a># Progress *)

Definition no_type_bindings (E : env) : Prop :=
  forall X U, ~ binds X (bind_sub U) E.

Lemma inversion_toplevel_type : forall E T,
  no_type_bindings E ->
  wf_typ_in E T ->
  exists C P, T = typ_capt C P.
Proof with eauto.
  intros * NoTyp H.
  inversion H; subst.
  - inversion H; subst. specialize (NoTyp X U). contradiction.
  - exists C. exists P...
Qed.

Lemma preservation : forall E e e' T,
  (* no_type_bindings E -> *)
  typing E e T ->
  red e e' ->
  typing E e' T.
Proof with simpl_env; eauto.
  intros * Typ. generalize dependent e'.
  induction Typ; intros e' Red; try solve [ inversion Red; subst; eauto ].
  - Case "typing_app".
    inversion Red; subst...
    + SCase "red_abs".
      forwards (P1 & S2 & L & P2): typing_inv_abs Typ1 T1 T2 Cf. {
        eapply sub_reflexivity...
      }
      pick fresh x.
      forwards (? & ? & ?): P2 x...
      rewrite (subst_ee_intro x)...
      rewrite (subst_ct_intro x)...
      apply typing_through_subst_ee'
        with (U := T1')
            (Ap := dom ([(x, bind_typ T1')] ++ E))
            (Am := dom E) ...
      * apply (typing_sub (open_ct S2 x))...
        -- rewrite_nil_concat.
           forwards: values_have_precise_captures e2; eauto.
           destruct H6 as [U [HtypU HsubU]].
           inversion HsubU; subst.
           eapply (typing_narrowing_typ' T)...
           eauto using (sub_transitivity T1).

           (* lets (C & P & Eq): inversion_toplevel_type E T1'; subst... *)
           (* rewrite_nil_concat. *)
           (* eapply (typing_narrowing_typ' T)... *)
           (* eauto using (sub_transitivity T1). *)
        -- rewrite_nil_concat.
          apply (sub_narrowing_typ) with (Q := T1)...
      * replace (singleton x `union` dom E)
          with (dom E `union` singleton x) by (clear Fr; fsetdec)...
        rewrite_nil_concat.
        apply wf_typ_narrowing_typ_base with (V := T)...
      * eapply wf_cset_set_weakening; [eapply typing_cv | fsetdec]...
      * lets (_ & _ & WfH0): cv_regular H0.
        eapply wf_cset_set_weakening; [ apply WfH0 | fsetdec ].
  - Case "typing_tapp".
    inversion Red; subst...
    SCase "red_tabs".
    forwards (Sub & P1 & L & P2): typing_inv_tabs Typ T1 T2 C. {
      eapply sub_reflexivity...
    }
    pick fresh X.
    forwards (S2 & ?): P2 X...
    rewrite (subst_te_intro X)...
    rewrite (subst_tt_intro X)...
    rewrite_env (map (subst_tb X T) empty ++ E).
    apply (typing_through_subst_te T1)...
Qed.

(* ********************************************************************** *)
(** ** Canonical forms (14) *)

Lemma canonical_form_abs : forall e U1 U2 C,
  value e ->
  typing empty e (typ_capt C (typ_arrow U1 U2)) ->
  exists V, exists e1, e = exp_abs V e1.
Proof.
  intros e U1 U2 C Val Typ.
  remember empty.
  remember (typ_arrow U1 U2).
  revert U1 U2 Heqp Heql.
  dependent induction Typ; intros U1 U2 EQT EQE; subst;
    try solve [ inversion Val | inversion EQT | eauto ].
  Case "typing_sub".
  inversion H; subst; eauto.
  - binds_cases H0.
  - inversion H5; subst.
    eapply IHTyp; eauto.
Qed.

Lemma canonical_form_tabs : forall e U1 U2 C,
  value e ->
  typing empty e (typ_capt C (typ_all U1 U2)) ->
  exists V, exists e1, e = exp_tabs V e1.
Proof.
  intros e U1 U2 C Val Typ.
  remember empty.
  remember (typ_all U1 U2).
  revert U1 U2 Heqp Heql.
  dependent induction Typ; intros U1 U2 EQT EQE; subst;
    try solve [ inversion Val | inversion EQT | eauto ].
  Case "typing_sub".
  inversion H; subst; eauto.
  - binds_cases H0.
  - inversion H5; subst.
    eapply IHTyp; eauto.
Qed.

(* ********************************************************************** *)
(** ** Progress (16) *)

Lemma progress : forall e T,
  typing empty e T ->
  value e \/ exists e', red e e'.
Proof with eauto.
  intros e T Typ.
  remember empty. generalize dependent Heql.
  assert (Typ' : typing l e T)...
  induction Typ; intros EQ; subst...
  Case "typing_var".
    inversion H0.
  Case "typing_app".
    inversion H0.
    destruct IHTyp1 as [Val1 | [e1' Rede1']]...
    SCase "Val1".
      destruct IHTyp2 as [Val2 | [e2' Rede2']]...
      SSCase "Val2".
        lets (S & e3 & EQ): canonical_form_abs Val1 Typ1.
        subst.
        right.
        exists (open_ee e3 e2 (free_for_cv e2))...
  Case "typing_tapp".
    right.
    destruct IHTyp as [Val1 | [e1' Rede1']]...
    SCase "Val1".
      lets (S & e3 & EQ): canonical_form_tabs Val1 Typ.
      subst.
      exists (open_te e3 T)...
Qed.


==> anc/CaptureSets.v <==
(** Support here for Capture Sets, a.k.a a record
    of free and bound variables tracking which variables
    are captured by a particualar type. *)

Require Import Metatheory.
Require Import Tactics.
Require Import OrderedTypeEx.
Require Import OrderedType.
Require Import FSetFacts.
Require Import Atom.

(** Helpers, defining a set of natural numbers. *)
Module Type NATSET.
  Declare Module OT : UsualOrderedType with Definition t := nat.
  Parameter eq_nat_dec : forall x y : nat, {x = y} + {x <> y}.
End NATSET.

(** The implementation of the above interface is hidden for
    documentation purposes. *)

Module NatSetImpl : NATSET.
  (* begin hide *)
  Module OT := Nat_as_OT.
  Module Facts := OrderedTypeFacts OT.
  Definition eq_nat_dec : forall x y : nat, {x = y} + {x <> y} :=
    Facts.eq_dec.
  (* end hide *)
End NatSetImpl.

(** Defining a set of Natural Numbers. *)
Module NatSet : FiniteSets.S with Module E := NatSetImpl.OT :=
  FiniteSets.Make NatSetImpl.OT.

(** The type [nats] is the type of finite sets of [nat]s. *)
Notation nats := NatSet.F.t.
Notation "{}N" :=
  NatSet.F.empty : metatheory_scope.

(** We instantiate two modules which provide useful lemmas and tactics
    work working with finite sets of atoms. *)

Module NatSetDecide := FSetDecide.Decide NatSet.F.
Module NatSetNotin  := FSetNotin.Notin   NatSet.F.
Module NatSetFacts  := FSetFacts.Facts NatSet.F.
Module NatSetProperties := FSetProperties.Properties NatSet.F.

(* *********************************************************************** *)
(** ** Tactics for working with finite sets of nats *)

(** The tactic [fnsetdec] is a general purpose decision procedure
    for solving facts about finite sets of atoms. *)

Ltac fnsetdec := try apply NatSet.eq_if_Equal; NatSetDecide.fsetdec.

(** The tactic [notin_simpl] simplifies all hypotheses of the form [(~
    In x F)], where [F] is constructed from the empty set, singleton
    sets, and unions. *)

Ltac nnotin_simpl := NatSetNotin.notin_simpl_hyps.

(** The tactic [notin_solve], solves goals of the form [(~ In x F)],
    where [F] is constructed from the empty set, singleton sets, and
    unions.  The goal must be provable from hypothesis of the form
    simplified by [notin_simpl]. *)

Ltac nnotin_solve := NatSetNotin.notin_solve.

Definition disjoint (xs : atoms) (ys: atoms) : Prop :=
  AtomSet.F.Empty (AtomSet.F.inter xs ys).

Notation "a `disjoint` b" := (disjoint a b) (at level 1)  : metatheory_scope.

Declare Scope cset_scope.

(** A captureset -- a pair of free variables and bound variables. *)
Inductive captureset : Type :=
  | cset_universal : captureset
  | cset_set : atoms -> nats -> captureset.

Definition empty_cset := cset_set {} {}N.
Definition universal_cset := cset_universal.

(** The empty set may be written similarly to informal practice. *)
Notation "{}C" :=
  empty_cset : metatheory_scope.
Notation "{*}C" :=
  universal_cset : metatheory_scope.

(** Accessors *)
Definition cset_fvars (c : captureset) : atoms :=
  match c with
  | cset_universal => {}
  | cset_set A N => A
  end.

Definition cset_bvars (c : captureset) : nats :=
  match c with
  | cset_universal => {}N
  | cset_set A N => N
  end.

(** Lifts predicates on sets of captures to non-universal capture sets **)
Definition cset_vars (pf : atoms -> Prop)  (pb : nats -> Prop) (c : captureset) : Prop :=
  match c with
  | cset_set A N => pf A /\ pb N
  | cset_universal => False
  end.

(* Could be implemented in terms of cset_vars but that leaves us with a dangeling /\ True *)
Definition cset_all_fvars (p : atoms -> Prop) (c : captureset) : Prop :=
  match c with
  | cset_set A N => p A
  | cset_universal => False
  end.


Definition cset_all_bvars (p : nats -> Prop) (c : captureset) : Prop :=
  match c with
  | cset_set A N => p N
  | cset_universal => False
  end.

(** Singletons *)
Definition cset_fvar (a : atom) :=
  (cset_set (AtomSet.F.singleton a) (NatSet.F.empty)).
Definition cset_bvar (k : nat) :=
  (cset_set (AtomSet.F.empty) (NatSet.F.singleton k)).

(** Predicates for determining if a capture set explicity references
    a variable -- used for determining if a capture set is well formed.
    Don't use these predicates for determining if a capture set
    captures a variable, as one needs to also test cset_universal. *)
Definition cset_references_bvar (k : nat) (c : captureset) :=
  cset_all_bvars (NatSet.F.In k) c.

Definition cset_references_fvar (a : atom) (c : captureset) :=
  cset_all_fvars (AtomSet.F.In a) c.

Definition cset_references_bvar_dec (k : nat) (c : captureset) :=
  match c with
  | cset_universal => false
  | cset_set A N => NatSet.F.mem k N
  end.

Definition cset_references_fvar_dec (a : atom) (c : captureset) :=
  match c with
  | cset_universal => false
  | cset_set A N => AtomSet.F.mem a A
  end.

Lemma cset_references_bvar_eq (k : nat) (c : captureset) :
  cset_references_bvar_dec k c = true <-> cset_references_bvar k c.
Proof.
  destruct c ; simpl ; intuition.
Qed.

Lemma cset_references_fvar_eq (k : atom) (c : captureset) :
  cset_references_fvar_dec k c = true <-> cset_references_fvar k c.
Proof.
  destruct c ; simpl ; intuition.
Qed.

Lemma cset_not_references_bvar_eq (k : nat) (c : captureset) :
  cset_references_bvar_dec k c = false <-> ~ cset_references_bvar k c.
Proof.
  destruct c ; simpl.
  - intuition.
  - rewrite <- NatSetFacts.not_mem_iff. intuition.
Qed.

Lemma cset_not_references_fvar_eq (k : atom) (c : captureset) :
  cset_references_fvar_dec k c = false <-> ~ cset_references_fvar k c.
Proof.
  destruct c ; simpl.
  - intuition.
  - rewrite <- AtomSetFacts.not_mem_iff. intuition.
Qed.


(** More predicates *)
Definition empty_cset_bvars (c : captureset) : Prop :=
  cset_all_bvars NatSet.F.Empty c.
Definition empty_cset_fvars (c : captureset) : Prop :=
  cset_all_fvars AtomSet.F.Empty c.

Definition cset_disjoint_fvars (c1 c2 :captureset) : Prop :=
  match c1 , c2 with
  | (cset_set A1 N1), (cset_set A2 N2) => AtomSet.F.Empty (AtomSet.F.inter A1 A2)
  | _ , _ => True
  end.

(** Capture set unions are what you'd expect. *)
Definition cset_union (c1 c2 : captureset) : captureset :=
  match c1 , c2 with
  | _ , cset_universal => cset_universal
  | cset_universal , _ => cset_universal
  | cset_set A1 N1 , cset_set A2 N2 => cset_set (AtomSet.F.union A1 A2) (NatSet.F.union N1 N2)
  end.

(** Empty capture sets / universal capture sets *)
Definition cset_empty (c : captureset) : Prop :=
  match c with
  | cset_universal => False
  | cset_set A N => empty_cset_bvars c /\ empty_cset_fvars c
  end.

Definition cset_remove_bvar (k : nat) (c : captureset) : captureset :=
  match c with
  | cset_universal => cset_universal
  | cset_set AC NC => cset_set AC (NatSet.F.remove k NC)
  end.

Definition cset_remove_fvar (a : atom) (c : captureset) : captureset :=
  match c with
  | cset_universal => cset_universal
  | cset_set AC NC => cset_set (AtomSet.F.remove a AC) NC
  end.


(** Opening a capture set with a bound variable d[k -> c] *)
Definition open_cset (k : nat) (c : captureset) (d : captureset) : captureset :=
  if cset_references_bvar_dec k d then
    cset_union c (cset_remove_bvar k d)
  else
    d.

(** Substituting a capture set with a free variable d[a -> c] *)
Definition subst_cset (a : atom) (c : captureset) (d: captureset) : captureset :=
  if cset_references_fvar_dec a d then
    cset_union c (cset_remove_fvar a d)
  else
    d.

(* TODO rename to cset_subset *)
(** Predicates around subsets, and decidability for destruction *)
Inductive cset_subset_prop : captureset -> captureset -> Prop :=
| cset_subset_univ : forall c, cset_subset_prop c cset_universal
| cset_subset_elem : forall ac nc ad nd,
  AtomSet.F.Subset ac ad -> NatSet.F.Subset nc nd -> cset_subset_prop (cset_set ac nc) (cset_set ad nd)
.

Definition cset_subset_dec (c d : captureset) :=
  match c , d with
  | _ , cset_universal => true
  | cset_universal , _ => false
  | cset_set AC NC , cset_set AD ND => AtomSet.F.subset AC AD && NatSet.F.subset NC ND
  end.

(** A helper, to eliminate terms like <complex computation> && false *)
Local Lemma reduce_false (b : bool) : b && false = false.
Proof.
destr_bool.
Qed.

(** Why isn't this part of the standard library? **)
Local Lemma eliminate_false (b : bool) : (b = false) <-> (b <> true).
Proof.
destr_bool; split; destr_bool.
contradict H; trivial.
Qed.

(** Two relations relating the subset relation to the subset computation. *)
Lemma cset_subset_iff (c1 c2 : captureset) : cset_subset_prop c1 c2 <-> cset_subset_dec c1 c2 = true.
Proof.
  split.
  (* --> *)
  * intro. inversion H ; unfold cset_subset_dec.
    - subst. destruct c1 ; eauto.
    - subst.
      rewrite NatSetFacts.subset_iff in *. rewrite AtomSetFacts.subset_iff in *.
      rewrite H0. rewrite H1. auto.
  (* <-- *)
  * intro. unfold cset_subset_dec in H.
    destruct c1 eqn:H1 ; destruct c2 eqn:H2.
    - apply cset_subset_univ.
    - discriminate H.
    - apply cset_subset_univ.
    - apply cset_subset_elem ; rewrite andb_true_iff in H ; destruct H ;
      rewrite <- NatSetFacts.subset_iff in * ; rewrite <- AtomSetFacts.subset_iff in * ; auto.
Qed.

Lemma cset_subset_not_iff (c1 c2 : captureset) : ~ cset_subset_prop c1 c2 <-> cset_subset_dec c1 c2 = false.
Proof with auto*.
  split.
  * intro H. rewrite eliminate_false. contradict H. apply cset_subset_iff...
  * intro H. rewrite eliminate_false in H. contradict H. apply cset_subset_iff...
Qed.

(* TODO move to CaptureSets. *)
Lemma cset_subset_reflexivity (c : captureset) : cset_subset_prop c c.
Proof with auto.
  rewrite cset_subset_iff.
  unfold cset_subset_dec.
  destruct c...
  assert (AtomSet.F.subset t t = true). { rewrite <- AtomSetFacts.subset_iff. fsetdec. }
  assert (NatSet.F.subset t0 t0 = true). { rewrite <- NatSetFacts.subset_iff. fnsetdec. }
  intuition.
Qed.

(* unversals can't be subcaptres of concrete capture sets. *)
Lemma cset_universal_subset : forall tf tb,
  cset_subset_prop cset_universal (cset_set tf tb) ->
  False.
Proof with auto.
  intros tf tb H.
  inversion H...
Qed.


(* Some simple tactics to work with capture sets *)

(* Uses hypothesis about capture set inclusion to rewrite hyps and goal *)
Ltac simpl_in_cset :=
  match goal with
    H: cset_references_bvar_dec ?I ?C = ?B
    |- _ => rewrite H in *
  end.

(* Rewrites hypothesis by unfolding cset definitions and using hypothesis about
   inclusion. *)
Ltac csethyp := try autounfold with cset_scope in *; try simpl_in_cset.

(* Uses facts about the underlying sets to simplify hypothesis and solve the goal *)
Ltac csetdec := repeat (
  try csethyp ;
  (try rewrite <- NatSetFacts.mem_iff in * ; try fnsetdec) ||
  (try rewrite <- AtomSetFacts.mem_iff in * ; try fsetdec)
).

Hint Constructors cset_subset_prop : core.

Hint Transparent
  cset_references_bvar cset_references_fvar
  cset_remove_bvar cset_remove_fvar open_cset subst_cset
  disjoint
: cset_scope.

Hint Unfold
  cset_union cset_subset_dec
  cset_remove_bvar cset_remove_fvar
  open_cset subst_cset
  cset_references_bvar cset_references_fvar
  cset_all_fvars cset_all_bvars
  disjoint
: cset_scope.


==> anc/Environment.v <==
(** Operations, lemmas, and tactics for working with environments,
    association lists whose keys are atoms.  Unless stated otherwise,
    implicit arguments will not be declared by default.

    Authors: Brian Aydemir and Arthur Charguéraud, with help from
    Aaron Bohannon, Benjamin Pierce, Jeffrey Vaughan, Dimitrios
    Vytiniotis, Stephanie Weirich, and Steve Zdancewic.

    Table of contents:
      - #<a href="##overview">Overview</a>#
      - #<a href="##functions">Functions on environments</a>#
      - #<a href="##env_rel">Relations on environments</a>#
      - #<a href="##op_prop">Properties of operations</a>#
      - #<a href="##auto1">Automation and tactics (I)</a>#
      - #<a href="##props">Properties of well-formedness and freshness</a>#
      - #<a href="##binds_prop">Properties of binds</a>#
      - #<a href="##auto2">Automation and tactics (II)</a>#
      - #<a href="##binds_prop2">Additional properties of binds</a>#
      - #<a href="##auto3">Automation and tactics (III)</a># *)

Require Export List.
Require Export ListFacts.
Require Import Atom.

Import AtomSet.F.
Hint Unfold E.eq : core.


(* ********************************************************************** *)
(** * #<a name="overview"></a># Overview *)

(** An environment is a list of pairs, where the first component of
    each pair is an [atom].  We view the second component of each pair
    as being bound to the first component.  In a well-formed
    environment, there is at most one binding for any given atom.
    Bindings at the head of the list are "more recent" than bindings
    toward the tail of the list, and we view an environment as growing
    on the left, i.e., at its head.

    We normally work only with environments built up from the
    following: the empty list, one element lists, and concatenations
    of two lists.  This seems to be more convenient in practice.  For
    example, we don't need to distinguish between consing on a binding
    and concatenating a binding, a difference that Coq's tactics can
    be sensitive to.

    However, basic definitions are by induction on the usual structure
    of lists ([nil] and [cons]).

    To make it convenient to write one element lists, we define a
    special notation.  Note that this notation is local to this
    particular library, to allow users to use alternate notations if
    they desire. *)

Notation "[ x ]" := (cons x nil).

(** In the remainder of this library, we define a number of
    operations, lemmas, and tactics that simplify working with
    environments. *)


(* ********************************************************************** *)
(** * #<a name="functions"></a># Functions on environments *)

(** Implicit arguments will be declared by default for the definitions
    in this section. *)

Set Implicit Arguments.

Section Definitions.

Variables A B : Type.

(** The domain of an environment is the set of atoms that it maps. *)

Fixpoint dom (E : list (atom * A)) : atoms :=
  match E with
  | nil => empty
  | (x, _) :: E' => union (singleton x) (dom E')
  end.

(** [map] applies a function to all bindings in the environment. *)

Fixpoint map (f : A -> B) (E : list (atom * A)) : list (atom * B) :=
  match E with
  | nil => nil
  | (x, V) :: E' => (x, f V) :: map f E'
  end.

(** [get] returns the value bound to the given atom in an environment
    or [None] if the given atom is not bound.  If the atom has
    multiple bindings, the one nearest to the head of the environment
    is returned. *)

Fixpoint get (x : atom) (E : list (atom * A)) : option A :=
  match E with
  | nil => None
  | (y,a) :: E' => if eq_atom_dec x y then Some a else get x E'
  end.

End Definitions.

Unset Implicit Arguments.


(* ********************************************************************** *)
(** * #<a name="env_rel"></a># Relations on environments *)

(** Implicit arguments will be declared by default for the definitions
    in this section. *)

Set Implicit Arguments.

Section Relations.

Variable A : Type.

(** An environment is well-formed if and only if each atom is bound at
    most once. *)

Inductive ok : list (atom * A) -> Prop :=
  | ok_nil :
      ok nil
  | ok_cons : forall (E : list (atom * A)) (x : atom) (a : A),
      ok E -> ~ In x (dom E) -> ok ((x, a) :: E).

(** #<a name="binds_doc"></a># An environment [E] contains a binding
    from [x] to [b], denoted [(binds x b E)], if and only if the most
    recent binding for [x] is mapped to [b]. *)

Definition binds x b (E : list (atom * A)) :=
  get x E = Some b.

End Relations.

Unset Implicit Arguments.


(* ********************************************************************** *)
(** * #<a name="op_prop"></a># Properties of operations *)

Section OpProperties.
Variable A B : Type.
Implicit Types E F : list (atom * A).
Implicit Types a b : A.

(** ** Facts about concatenation *)

Lemma concat_nil : forall E,
  E ++ nil = E.
Proof.
  auto using List.app_nil_end.
Qed.

Lemma nil_concat : forall E,
  nil ++ E = E.
Proof.
  reflexivity.
Qed.

Lemma concat_assoc : forall E F G,
  (G ++ F) ++ E = G ++ (F ++ E).
Proof.
  auto using List.app_ass.
Qed.

(** ** [map] commutes with environment-building operations *)

Lemma map_nil : forall (f : A -> B),
  map f nil = nil.
Proof.
  reflexivity.
Qed.

Lemma map_single : forall (f : A -> B) y b,
  map f [(y,b)] = [(y, f b)].
Proof.
  reflexivity.
Qed.

Lemma map_push : forall (f : A -> B) y b E,
  map f ([(y,b)] ++ E) = [(y, f b)] ++ map f E.
Proof.
  reflexivity.
Qed.

Lemma map_concat : forall (f : A -> B) E F,
  map f (F ++ E) = (map f F) ++ (map f E).
Proof.
  induction F as [|(x,a)]; simpl; congruence.
Qed.

(** ** Facts about the domain of an environment *)

Lemma dom_nil :
  @dom A nil = empty.
Proof.
  reflexivity.
Qed.

Lemma dom_single : forall x a,
  dom [(x,a)] = singleton x.
Proof.
  simpl. intros. fsetdec.
Qed.

Lemma dom_push : forall x a E,
  dom ([(x,a)] ++ E) = union (singleton x) (dom E).
Proof.
  simpl. intros. reflexivity.
Qed.

Lemma dom_concat : forall E F,
  dom (F ++ E) = union (dom F) (dom E).
Proof.
  induction F as [|(x,a) F IH]; simpl.
  fsetdec.
  rewrite IH. fsetdec.
Qed.

Lemma dom_map : forall (f : A -> B) E,
  dom (map f E) = dom E.
Proof.
  induction E as [|(x,a)]; simpl; congruence.
Qed.

(** ** Other trivial rewrites *)

Lemma cons_concat_assoc : forall x a E F,
   ((x, a) :: E) ++ F = (x, a) :: (E ++ F).
Proof.
  reflexivity.
Qed.

End OpProperties.


(* ********************************************************************** *)
(** * #<a name="auto1"></a># Automation and tactics (I) *)

(** ** [simpl_env] *)

(** The [simpl_env] tactic can be used to put environments in the
    standardized form described above, with the additional properties
    that concatenation is associated to the right and empty
    environments are removed.  Similar to the [simpl] tactic, we
    define "[in *]" and "[in H]" variants of [simpl_env]. *)

Definition singleton_list (A : Type) (x : atom * A) := x :: nil.

Lemma cons_concat : forall (A : Type) (E : list (atom * A)) x a,
  (x, a) :: E = singleton_list A (x, a) ++ E.
Proof.
  reflexivity.
Qed.

Lemma map_singleton_list : forall (A B : Type) (f : A -> B) y b,
  map f (singleton_list A (y,b)) = [(y, f b)].
Proof.
  reflexivity.
Qed.

Lemma dom_singleton_list : forall (A : Type) (x : atom) (a : A),
  dom (singleton_list A (x,a)) = singleton x.
Proof.
  simpl. intros. fsetdec.
Qed.

Hint Rewrite
  cons_concat map_singleton_list dom_singleton_list
  concat_nil nil_concat concat_assoc
  map_nil map_single map_push map_concat
  dom_nil dom_single dom_push dom_concat dom_map : rew_env.

Ltac simpl_env_change_aux :=
  match goal with
    | H : context[?x :: nil] |- _ =>
      progress (change (x :: nil) with (singleton_list x) in H);
      simpl_env_change_aux
    | |- context[?x :: nil] =>
      progress (change (x :: nil) with (singleton_list x));
      simpl_env_change_aux
    | _ =>
      idtac
  end.

Ltac simpl_env :=
  simpl_env_change_aux;
  autorewrite with rew_env;
  unfold singleton_list in *.

Tactic Notation "simpl_env" "in" hyp(H) :=
  simpl_env_change_aux;
  autorewrite with rew_env in H;
  unfold singleton_list in *.

Tactic Notation "simpl_env" "in" "*" :=
  simpl_env_change_aux;
  autorewrite with rew_env in *;
  unfold singleton_list in *.

(** ** [rewrite_env] *)

(** The tactic [(rewrite_env E)] replaces an environment in the
    conclusion of the goal with [E].  Suitability for replacement is
    determined by whether [simpl_env] can put [E] and the chosen
    environment in the same normal form, up to convertability in Coq.
    We also define a "[in H]" variant that performs the replacement in
    a hypothesis [H]. *)

Tactic Notation "rewrite_env" constr(E) :=
  match goal with
    | |- context[?x] =>
      change x with E
    | |- context[?x] =>
      replace x with E; [ | try reflexivity; simpl_env; reflexivity ]
  end.

Tactic Notation "rewrite_env" constr(E) "in" hyp(H) :=
  match type of H with
    | context[?x] =>
      change x with E in H
    | context[?x] =>
      replace x with E in H; [ | try reflexivity; simpl_env; reflexivity ]
  end.

(** ** Hints *)

Hint Constructors ok : core.

Hint Extern 1 (~ In _ _) => simpl_env in *; [notin_solve] : core.


(* ********************************************************************** *)
(** * #<a name="props"></a># Properties of well-formedness and freshness *)

Section OkProperties.
Variable A B : Type.
Implicit Types E F : list (atom * A).
Implicit Types a b : A.

(** Facts about when an environment is well-formed. *)

Lemma ok_push :  forall (E : list (atom * A)) (x : atom) (a : A),
      ok E -> ~ In x (dom E) -> ok ([(x, a)] ++ E).
Proof.
  exact (@ok_cons A).
Qed.

Lemma ok_singleton : forall x a,
  ok [(x,a)].
Proof.
  auto.
Qed.

Lemma ok_remove_mid : forall F E G,
  ok (G ++ F ++ E) -> ok (G ++ E).
Proof with auto.
  induction G as [|(y,a)]; intros Ok.
    induction F as [|(y,a)]; simpl... inversion Ok...
    inversion Ok. simpl...
Qed.

Lemma ok_remove_mid_cons : forall x a E G,
  ok (G ++ (x, a) :: E) ->
  ok (G ++ E).
Proof.
  intros. simpl_env in *. eauto using ok_remove_mid.
Qed.

Lemma ok_map : forall E (f : A -> B),
  ok E -> ok (map f E).
Proof with auto.
  intros.
  induction E as [ | (y,b) E ] ; simpl...
  inversion H...
Qed.

Lemma ok_map_app_l : forall E F (f : A -> A),
  ok (F ++ E) -> ok (map f F ++ E).
Proof with auto.
  intros. induction F as [|(y,a)]; simpl...
  inversion H...
Qed.

(** A binding in the middle of an environment has an atom fresh from
    all bindings before and after it. *)

Lemma fresh_mid_tail : forall E F x a,
  ok (F ++ [(x,a)] ++ E) -> ~ In x (dom E).
Proof with auto.
  induction F as [|(y,b)]; intros x c Ok; simpl_env in *.
    inversion Ok...
    inversion Ok; subst. simpl_env in *. apply (IHF _ _ H1).
Qed.

Lemma fresh_mid_head : forall E F x a,
  ok (F ++ [(x,a)] ++ E) -> ~ In x (dom F).
Proof with auto.
  induction F as [|(y,b)]; intros x c Ok; simpl_env in *.
    inversion Ok...
    inversion Ok; subst. simpl_env in *. pose proof (IHF _ _ H1)...
Qed.

End OkProperties.


(* ********************************************************************** *)
(** * #<a name="binds_prop"></a># Properties of [binds] *)

Section BindsProperties.
Variable A B : Type.
Implicit Types E F : list (atom * A).
Implicit Types a b : A.

(** ** Introduction forms for [binds] *)

(** The following properties allow one to view [binds] as an
    inductively defined predicate.  This is the preferred way of
    working with the relation. *)

Lemma binds_singleton : forall x a,
  binds x a [(x,a)].
Proof.
  intros x a. unfold binds. simpl. destruct (eq_atom_dec x x); intuition.
Qed.

Lemma binds_tail : forall x a E F,
  binds x a E -> ~ In x (dom F) -> binds x a (F ++ E).
Proof with auto.
  unfold binds. induction F as [|(y,b)]; simpl...
  destruct (eq_atom_dec x y)... intros _ J. destruct J. fsetdec.
Qed.

Lemma binds_head : forall x a E F,
  binds x a F -> binds x a (F ++ E).
Proof.
  unfold binds. induction F as [|(y,b)]; simpl; intros H.
  discriminate.
  destruct (eq_atom_dec x y); intuition.
Qed.

(** ** Case analysis on [binds] *)

Lemma binds_concat_inv : forall x a E F,
  binds x a (F ++ E) -> (~ In x (dom F) /\ binds x a E) \/ (binds x a F).
Proof with auto.
  unfold binds. induction F as [|(y,b)]; simpl; intros H...
  destruct (eq_atom_dec x y).
    right...
    destruct (IHF H) as [[? ?] | ?]. left... right...
Qed.

Lemma binds_singleton_inv : forall x y a b,
  binds x a [(y,b)] -> x = y /\ a = b.
Proof.
  unfold binds. simpl. intros. destruct (eq_atom_dec x y).
    split; congruence.
    discriminate.
Qed.

(** ** Retrieving bindings from an environment *)

Lemma binds_mid : forall x a E F,
  ok (F ++ [(x,a)] ++ E) -> binds x a (F ++ [(x,a)] ++ E).
Proof with auto.
  unfold binds. induction F as [|(z,b)]; simpl; intros Ok.
  destruct (eq_atom_dec x x); intuition.
  inversion Ok; subst. destruct (eq_atom_dec x z)...
    destruct H3. simpl_env. fsetdec.
Qed.

Lemma binds_mid_eq : forall z a b E F,
  binds z a (F ++ [(z,b)] ++ E) -> ok (F ++ [(z,b)] ++ E) -> a = b.
Proof with auto.
  unfold binds. induction F as [|(x,c)]; simpl; intros H Ok.
  destruct (eq_atom_dec z z). congruence. intuition.
  inversion Ok; subst. destruct (eq_atom_dec z x)...
    destruct H4. simpl_env. fsetdec.
Qed.

Lemma binds_mid_eq_cons : forall x a b E F,
  binds x a (F ++ (x,b) :: E) ->
  ok (F ++ (x,b) :: E) ->
  a = b.
Proof.
  intros. simpl_env in *. eauto using binds_mid_eq.
Qed.

End BindsProperties.


(* ********************************************************************** *)
(** * #<a name="auto2"></a># Automation and tactics (II) *)

(** ** Hints *)

Hint Immediate ok_remove_mid ok_remove_mid_cons : core.

Hint Resolve
  ok_push ok_singleton ok_map ok_map_app_l
  binds_singleton binds_head binds_tail : core.

(** ** [binds_get] *)

(** The tactic [(binds_get H)] takes a hypothesis [H] of the form
    [(binds x a (F ++ [(x,b)] ++ E))] and introduces the equality
    [a=b] into the context.  Then, the tactic checks if the equality
    is discriminable and otherwise tries substituting [b] for [a].
    The [auto] tactic is used to show that [(ok (F ++ [(x,b)] ++ E))],
    which is needed to prove the equality [a=b] from [H]. *)

Ltac binds_get H :=
  match type of H with
    | binds ?z ?a (?F ++ [(?z,?b)] ++ ?E) =>
        let K := fresh in
          assert (K : ok (F ++ [(z,b)] ++ E));
          [ auto
          | let J := fresh in
              assert (J := @binds_mid_eq _ _ _ _ _ _ H K);
              clear K;
              try discriminate;
              try match type of J with
                    | ?a = ?b => subst a
                  end
          ]
  end.

(** ** [binds_cases] *)

(** The tactic [(binds_case H)] performs a case analysis on an
    hypothesis [H] of the form [(binds x a E)].  There will be one
    subgoal for each component of [E] that [x] could be bound in, and
    each subgoal will have appropriate freshness conditions on [x].
    Some attempts are made to automatically discharge contradictory
    cases. *)

Ltac binds_cases H :=
  let Fr := fresh "Fr" in
  let J1 := fresh in
  let J2 := fresh in
    match type of H with
      | binds _ _ nil =>
          inversion H
      | binds ?x ?a [(?y,?b)] =>
          destruct (@binds_singleton_inv _ _ _ _ _ H);
          clear H;
          try discriminate;
          try subst y;
          try match goal with
                | _ : ?z <> ?z |- _ => intuition
              end
      | binds ?x ?a (?F ++ ?E) =>
          destruct (@binds_concat_inv _ _ _ _ _ H) as [[Fr J1] | J2];
          clear H;
          [ binds_cases J1 | binds_cases J2 ]
      | _ => idtac
  end.


(* *********************************************************************** *)
(** * #<a name="binds_prop2"></a># Additional properties of [binds] *)

(** The following lemmas are proven in manner that should be
    independent of the concrete definition of [binds]. *)

Section AdditionalBindsProperties.
Variable A B : Type.
Implicit Types E F : list (atom * A).
Implicit Types a b : A.

(** Lemmas about the relationship between [binds] and the domain of an
    environment. *)

Lemma binds_In : forall a x E,
  binds x a E -> In x (dom E).
Proof.
  induction E as [|(y,b)]; simpl_env; intros H.
  binds_cases H.
  binds_cases H; subst. auto using union_3. fsetdec.
Qed.

Lemma binds_fresh : forall x a E,
  ~ In x (dom E) -> ~ binds x a E.
Proof.
  induction E as [|(y,b)]; simpl_env; intros Fresh H.
  binds_cases H.
  binds_cases H. intuition. fsetdec.
Qed.

(** Additional lemmas for showing that a binding is in an
    environment. *)

Lemma binds_map : forall x a (f : A -> B) E,
  binds x a E -> binds x (f a) (map f E).
Proof.
  induction E as [|(y,b)]; simpl_env; intros H.
  binds_cases H.
  binds_cases H; auto. subst; auto.
Qed.

Lemma binds_concat_ok : forall x a E F,
  binds x a E -> ok (F ++ E) -> binds x a (F ++ E).
Proof.
  induction F as [|(y,b)]; simpl_env; intros H Ok.
  auto.
  inversion Ok; subst. destruct (eq_atom_dec x y); subst; auto.
    assert (In y (dom (F ++ E))) by eauto using binds_In.
    intuition.
Qed.

Lemma binds_weaken : forall x a E F G,
  binds x a (G ++ E) ->
  ok (G ++ F ++ E) ->
  binds x a (G ++ F ++ E).
Proof.
  induction G as [|(y,b)]; simpl_env; intros H Ok.
  auto using binds_concat_ok.
  inversion Ok; subst. binds_cases H; subst; auto.
Qed.

Lemma binds_weaken_at_head : forall x a F G,
  binds x a G ->
  ok (F ++ G) ->
  binds x a (F ++ G).
Proof.
  intros x a F G H J.
  rewrite_env (nil ++ F ++ G).
  apply binds_weaken; simpl_env; trivial.
Qed.

Lemma binds_remove_mid : forall x y a b F G,
  binds x a (F ++ [(y,b)] ++ G) ->
  x <> y ->
  binds x a (F ++ G).
Proof.
  intros x y a b F G H J.
  binds_cases H; auto.
Qed.

Lemma binds_remove_mid_cons : forall x y a b E G,
  binds x a (G ++ (y, b) :: E) ->
  x <> y ->
  binds x a (G ++ E).
Proof.
  intros. simpl_env in *. eauto using binds_remove_mid.
Qed.

Lemma binding_uniq_from_ok : forall F E x b,
  ok (F ++ ([(x, b)]) ++ E) ->
  ~ In x (union (dom F) (dom E)).
Proof.
  intros.
  induction F.
  - simpl_env in *.
    inversion H; subst; eauto.
  - inversion H; subst.
    specialize (IHF ltac:(auto)).
    simpl_env in *.
    notin_solve.
Qed.

End AdditionalBindsProperties.


(* *********************************************************************** *)
(** * #<a name="auto3"></a># Automation and tactics (III) *)

Ltac rewrite_parenthesise_binding :=
  match goal with
    |- context[[(?x, ?b)] ++ ?F ++ ?E] =>
    rewrite_env (([(x, b)] ++ F) ++ E)
  end.

Ltac unsimpl_env_map f :=
  simpl_env ;
  match goal with
    |- context[[(?x, f ?Z ?P ?b)] ++ map (f ?Z ?P) ?F ++ ?E] =>
    rewrite_env ((map (f Z P) ([(x, b)] ++ F)) ++ E)
  end.

Hint Resolve binds_map binds_concat_ok binds_weaken binds_weaken_at_head : core.

Hint Immediate binds_remove_mid binds_remove_mid_cons : core.

Lemma ok_ignores_binding : forall A (F E : list (atom * A)) x b1 b2,
  ok (F ++ [(x, b1)] ++ E) ->
  ok (F ++ [(x, b2)] ++ E).
Proof with eauto.
  intros*.
  induction F...
  - simpl_env.
    intros Hok. inversion Hok; subst. constructor...
  - rewrite_env ([a] ++ F ++ [(x, b1)] ++ E).
    rewrite_env ([a] ++ F ++ [(x, b2)] ++ E).
    intros Hok. inversion Hok; subst. constructor...
Qed.

Hint Resolve ok_ignores_binding : core.


==> anc/FSetDecide.v <==
(**************************************************************)
(* FSetDecide.v                                               *)
(*                                                            *)
(* Author: Aaron Bohannon                                     *)
(**************************************************************)

(** This file implements a decision procedure for a certain
    class of propositions involving finite sets.  *)

Require Import FSets.
Require Export Decidable.
Require Export Setoid.

Module Decide (Import M : S).

(** * Overview
    This functor defines the tactic [fsetdec], which will
    solve any valid goal of the form
<<
    forall s1 ... sn,
    forall x1 ... xm,
    P1 -> ... -> Pk -> P
>>
    where [P]'s are defined by the grammar:
<<

P ::=
| Q
| Empty F
| Subset F F'
| Equal F F'

Q ::=
| E.eq X X'
| In X F
| Q /\ Q'
| Q \/ Q'
| Q -> Q'
| Q <-> Q'
| ~ Q
| True
| False

F ::=
| S
| empty
| singleton X
| add X F
| remove X F
| union F F'
| inter F F'
| diff F F'

X ::= x1 | ... | xm
S ::= s1 | ... | sn

>>

The tactic will also work on some goals that vary slightly from
the above form:
- The variables and hypotheses may be mixed in any order and may
  have already been introduced into the context.  Moreover,
  there may be additional, unrelated hypotheses mixed in (these
  will be ignored).
- A conjunction of hypotheses will be handled as easily as
  separate hypotheses, i.e., [P1 /\ P2 -> P] can be solved iff
  [P1 -> P2 -> P] can be solved.
- [fsetdec] should solve any goal if the FSet-related hypotheses
  are contradictory.
- [fsetdec] will first perform any necessary zeta and beta
  reductions and will invoke [subst] to eliminate any Coq
  equalities between finite sets or their elements.
- If [E.eq] is convertible with Coq's equality, it will not
  matter which one is used in the hypotheses or conclusion.
- The tactic can solve goals where the finite sets or set
  elements are expressed by Coq terms that are more complicated
  than variables.  However, non-local definitions are not
  expanded, and Coq equalities between non-variable terms are
  not used.  For example, this goal will be solved:
<<
    forall (f : t -> t),
    forall (g : elt -> elt),
    forall (s1 s2 : t),
    forall (x1 x2 : elt),
    Equal s1 (f s2) ->
    E.eq x1 (g (g x2)) ->
    In x1 s1 ->
    In (g (g x2)) (f s2)
>>
  This one will not be solved:
<<
    forall (f : t -> t),
    forall (g : elt -> elt),
    forall (s1 s2 : t),
    forall (x1 x2 : elt),
    Equal s1 (f s2) ->
    E.eq x1 (g x2) ->
    In x1 s1 ->
    g x2 = g (g x2) ->
    In (g (g x2)) (f s2)
>>
*)

  (** * Facts and Tactics for Propositional Logic
      These lemmas and tactics are in a module so that they do
      not affect the namespace if you import the enclosing
      module [Decide]. *)
  Module FSetLogicalFacts.

    (** ** Lemmas and Tactics About Decidable Propositions
        XXX: The lemma [dec_iff] should have been included in
        [Decidable.v].  Some form of the [solve_decidable]
        tactics below would also make sense in [Decidable.v].
        *)

    Lemma dec_iff : forall P Q : Prop,
      decidable P ->
      decidable Q ->
      decidable (P <-> Q).
    Proof.
      unfold decidable in *. tauto.
    Qed.

    (** With this hint database, we can leverage [auto] to check
        decidability of propositions. *)
    Hint Resolve
      dec_True dec_False dec_or dec_and dec_imp dec_not dec_iff
    : decidable_prop.

    (** [solve_decidable using lib] will solve goals about the
        decidability of a proposition, assisted by an auxiliary
        database of lemmas.  The database is intended to contain
        lemmas stating the decidability of base propositions,
        (e.g., the decidability of equality on a particular
        inductive type). *)
    Tactic Notation "solve_decidable" "using" ident(db) :=
      match goal with
      | |- decidable ?P =>
        solve [ auto 100 with decidable_prop db ]
      end.

    Tactic Notation "solve_decidable" :=
      solve_decidable using core.

    (** ** Propositional Equivalences Involving Negation
        These are all written with the unfolded form of
        negation, since I am not sure if setoid rewriting will
        always perform conversion. *)

    (** *** Eliminating Negations
        We begin with lemmas that, when read from left to right,
        can be understood as ways to eliminate uses of [not]. *)

    Lemma not_true_iff :
      (True -> False) <-> False.
    Proof.
      tauto.
    Qed.

    Lemma not_false_iff :
      (False -> False) <-> True.
    Proof.
      tauto.
    Qed.

    Lemma not_not_iff : forall P : Prop,
      decidable P ->
      (((P -> False) -> False) <-> P).
    Proof.
      unfold decidable in *. tauto.
    Qed.

    Lemma contrapositive : forall P Q : Prop,
      decidable P ->
      (((P -> False) -> (Q -> False)) <-> (Q -> P)).
    Proof.
      unfold decidable in *. tauto.
    Qed.

    Lemma or_not_l_iff_1 : forall P Q : Prop,
      decidable P ->
      ((P -> False) \/ Q <-> (P -> Q)).
    Proof.
      unfold decidable in *. tauto.
    Qed.

    Lemma or_not_l_iff_2 : forall P Q : Prop,
      decidable Q ->
      ((P -> False) \/ Q <-> (P -> Q)).
    Proof.
      unfold decidable in *. tauto.
    Qed.

    Lemma or_not_r_iff_1 : forall P Q : Prop,
      decidable P ->
      (P \/ (Q -> False) <-> (Q -> P)).
    Proof.
      unfold decidable in *. tauto.
    Qed.

    Lemma or_not_r_iff_2 : forall P Q : Prop,
      decidable Q ->
      (P \/ (Q -> False) <-> (Q -> P)).
    Proof.
      unfold decidable in *. tauto.
    Qed.

    Lemma imp_not_l : forall P Q : Prop,
      decidable P ->
      (((P -> False) -> Q) <-> (P \/ Q)).
    Proof.
      unfold decidable in *. tauto.
    Qed.

    (** *** Moving Negations Around
        We have four lemmas that, when read from left to right,
        describe how to push negations toward the leaves of a
        proposition and, when read from right to left, describe
        how to pull negations toward the top of a proposition. *)

    Lemma not_or_iff : forall P Q : Prop,
      (P \/ Q -> False) <-> (P -> False) /\ (Q -> False).
    Proof.
      tauto.
    Qed.

    Lemma not_and_iff : forall P Q : Prop,
      (P /\ Q -> False) <-> (P -> Q -> False).
    Proof.
      tauto.
    Qed.

    Lemma not_imp_iff : forall P Q : Prop,
      decidable P ->
      (((P -> Q) -> False) <-> P /\ (Q -> False)).
    Proof.
      unfold decidable in *. tauto.
    Qed.

    Lemma not_imp_rev_iff : forall P Q : Prop,
      decidable P ->
      (((P -> Q) -> False) <-> (Q -> False) /\ P).
    Proof.
      unfold decidable in *. tauto.
    Qed.

    (** ** Tactics for Negations *)

    Tactic Notation "fold" "any" "not" :=
      repeat (
        match goal with
        | H: context [?P -> False] |- _ =>
          fold (~ P) in H
        | |- context [?P -> False] =>
          fold (~ P)
        end).

    (** [push not using db] will pushes all negations to the
        leaves of propositions in the goal, using the lemmas in
        [db] to assist in checking the decidability of the
        propositions involved.  If [using db] is omitted, then
        [core] will be used.  Additional versions are provided
        to manipulate the hypotheses or the hypotheses and goal
        together.

        XXX: This tactic and the similar subsequent ones should
        have been defined using [autorewrite].  However, there
        is a bug in the order that Coq generates subgoals when
        rewriting using a setoid.  In order to work around this
        bug, these tactics had to be written out in an explicit
        way.  When the bug is fixed these tactics will break!!
        *)

    Tactic Notation "push" "not" "using" ident(db) :=
      unfold not, iff;
      repeat (
        match goal with
        (** simplification by not_true_iff *)
        | |- context [True -> False] =>
          rewrite not_true_iff
        (** simplification by not_false_iff *)
        | |- context [False -> False] =>
          rewrite not_false_iff
        (** simplification by not_not_iff *)
        | |- context [(?P -> False) -> False] =>
          rewrite (not_not_iff P);
            [ solve_decidable using db | ]
        (** simplification by contrapositive *)
        | |- context [(?P -> False) -> (?Q -> False)] =>
          rewrite (contrapositive P Q);
            [ solve_decidable using db | ]
        (** simplification by or_not_l_iff_1/_2 *)
        | |- context [(?P -> False) \/ ?Q] =>
          (rewrite (or_not_l_iff_1 P Q);
            [ solve_decidable using db | ]) ||
          (rewrite (or_not_l_iff_2 P Q);
            [ solve_decidable using db | ])
        (** simplification by or_not_r_iff_1/_2 *)
        | |- context [?P \/ (?Q -> False)] =>
          (rewrite (or_not_r_iff_1 P Q);
            [ solve_decidable using db | ]) ||
          (rewrite (or_not_r_iff_2 P Q);
            [ solve_decidable using db | ])
        (** simplification by imp_not_l *)
        | |- context [(?P -> False) -> ?Q] =>
          rewrite (imp_not_l P Q);
            [ solve_decidable using db | ]
        (** rewriting by not_or_iff *)
        | |- context [?P \/ ?Q -> False] =>
          rewrite (not_or_iff P Q)
        (** rewriting by not_and_iff *)
        | |- context [?P /\ ?Q -> False] =>
          rewrite (not_and_iff P Q)
        (** rewriting by not_imp_iff *)
        | |- context [(?P -> ?Q) -> False] =>
          rewrite (not_imp_iff P Q);
            [ solve_decidable using db | ]
        end);
      fold any not.

    Tactic Notation "push" "not" :=
      push not using core.

    Tactic Notation
      "push" "not" "in" "*" "|-" "using" ident(db) :=
      unfold not, iff in * |-;
      repeat (
        match goal with
        (** simplification by not_true_iff *)
        | H: context [True -> False] |- _ =>
          rewrite not_true_iff in H
        (** simplification by not_false_iff *)
        | H: context [False -> False] |- _ =>
          rewrite not_false_iff in H
        (** simplification by not_not_iff *)
        | H: context [(?P -> False) -> False] |- _ =>
          rewrite (not_not_iff P) in H;
            [ | solve_decidable using db ]
        (** simplification by contrapositive *)
        | H: context [(?P -> False) -> (?Q -> False)] |- _ =>
          rewrite (contrapositive P Q) in H;
            [ | solve_decidable using db ]
        (** simplification by or_not_l_iff_1/_2 *)
        | H: context [(?P -> False) \/ ?Q] |- _ =>
          (rewrite (or_not_l_iff_1 P Q) in H;
            [ | solve_decidable using db ]) ||
          (rewrite (or_not_l_iff_2 P Q) in H;
            [ | solve_decidable using db ])
        (** simplification by or_not_r_iff_1/_2 *)
        | H: context [?P \/ (?Q -> False)] |- _ =>
          (rewrite (or_not_r_iff_1 P Q) in H;
            [ | solve_decidable using db ]) ||
          (rewrite (or_not_r_iff_2 P Q) in H;
            [ | solve_decidable using db ])
        (** simplification by imp_not_l *)
        | H: context [(?P -> False) -> ?Q] |- _ =>
          rewrite (imp_not_l P Q) in H;
            [ | solve_decidable using db ]
        (** rewriting by not_or_iff *)
        | H: context [?P \/ ?Q -> False] |- _ =>
          rewrite (not_or_iff P Q) in H
        (** rewriting by not_and_iff *)
        | H: context [?P /\ ?Q -> False] |- _ =>
          rewrite (not_and_iff P Q) in H
        (** rewriting by not_imp_iff *)
        | H: context [(?P -> ?Q) -> False] |- _ =>
          rewrite (not_imp_iff P Q) in H;
            [ | solve_decidable using db ]
        end);
      fold any not.

    Tactic Notation "push" "not" "in" "*" "|-"  :=
      push not in * |- using core.

    Tactic Notation "push" "not" "in" "*" "using" ident(db) :=
      push not using db; push not in * |- using db.
    Tactic Notation "push" "not" "in" "*" :=
      push not in * using core.

    (** A simple test case to see how this works.  *)
    Lemma test_push : forall P Q R : Prop,
      decidable P ->
      decidable Q ->
      (~ True) ->
      (~ False) ->
      (~ ~ P) ->
      (~ (P /\ Q) -> ~ R) ->
      ((P /\ Q) \/ ~ R) ->
      (~ (P /\ Q) \/ R) ->
      (R \/ ~ (P /\ Q)) ->
      (~ R \/ (P /\ Q)) ->
      (~ P -> R) ->
      (~ ((R -> P) \/ (R -> Q))) ->
      (~ (P /\ R)) ->
      (~ (P -> R)) ->
      True.
    Proof.
      intros. push not in *. tauto.
    Qed.

    (** [pull not using db] will pull as many negations as
        possible toward the top of the propositions in the goal,
        using the lemmas in [db] to assist in checking the
        decidability of the propositions involved.  If [using
        db] is omitted, then [core] will be used.  Additional
        versions are provided to manipulate the hypotheses or
        the hypotheses and goal together. *)

    Tactic Notation "pull" "not" "using" ident(db) :=
      unfold not, iff;
      repeat (
        match goal with
        (** simplification by not_true_iff *)
        | |- context [True -> False] =>
          rewrite not_true_iff
        (** simplification by not_false_iff *)
        | |- context [False -> False] =>
          rewrite not_false_iff
        (** simplification by not_not_iff *)
        | |- context [(?P -> False) -> False] =>
          rewrite (not_not_iff P);
            [ solve_decidable using db | ]
        (** simplification by contrapositive *)
        | |- context [(?P -> False) -> (?Q -> False)] =>
          rewrite (contrapositive P Q);
            [ solve_decidable using db | ]
        (** simplification by or_not_l_iff_1/_2 *)
        | |- context [(?P -> False) \/ ?Q] =>
          (rewrite (or_not_l_iff_1 P Q);
            [ solve_decidable using db | ]) ||
          (rewrite (or_not_l_iff_2 P Q);
            [ solve_decidable using db | ])
        (** simplification by or_not_r_iff_1/_2 *)
        | |- context [?P \/ (?Q -> False)] =>
          (rewrite (or_not_r_iff_1 P Q);
            [ solve_decidable using db | ]) ||
          (rewrite (or_not_r_iff_2 P Q);
            [ solve_decidable using db | ])
        (** simplification by imp_not_l *)
        | |- context [(?P -> False) -> ?Q] =>
          rewrite (imp_not_l P Q);
            [ solve_decidable using db | ]
        (** rewriting by not_or_iff *)
        | |- context [(?P -> False) /\ (?Q -> False)] =>
          rewrite <- (not_or_iff P Q)
        (** rewriting by not_and_iff *)
        | |- context [?P -> ?Q -> False] =>
          rewrite <- (not_and_iff P Q)
        (** rewriting by not_imp_iff *)
        | |- context [?P /\ (?Q -> False)] =>
          rewrite <- (not_imp_iff P Q);
            [ solve_decidable using db | ]
        (** rewriting by not_imp_rev_iff *)
        | |- context [(?Q -> False) /\ ?P] =>
          rewrite <- (not_imp_rev_iff P Q);
            [ solve_decidable using db | ]
        end);
      fold any not.

    Tactic Notation "pull" "not" :=
      pull not using core.

    Tactic Notation
      "pull" "not" "in" "*" "|-" "using" ident(db) :=
      unfold not, iff in * |-;
      repeat (
        match goal with
        (** simplification by not_true_iff *)
        | H: context [True -> False] |- _ =>
          rewrite not_true_iff in H
        (** simplification by not_false_iff *)
        | H: context [False -> False] |- _ =>
          rewrite not_false_iff in H
        (** simplification by not_not_iff *)
        | H: context [(?P -> False) -> False] |- _ =>
          rewrite (not_not_iff P) in H;
            [ | solve_decidable using db ]
        (** simplification by contrapositive *)
        | H: context [(?P -> False) -> (?Q -> False)] |- _ =>
          rewrite (contrapositive P Q) in H;
            [ | solve_decidable using db ]
        (** simplification by or_not_l_iff_1/_2 *)
        | H: context [(?P -> False) \/ ?Q] |- _ =>
          (rewrite (or_not_l_iff_1 P Q) in H;
            [ | solve_decidable using db ]) ||
          (rewrite (or_not_l_iff_2 P Q) in H;
            [ | solve_decidable using db ])
        (** simplification by or_not_r_iff_1/_2 *)
        | H: context [?P \/ (?Q -> False)] |- _ =>
          (rewrite (or_not_r_iff_1 P Q) in H;
            [ | solve_decidable using db ]) ||
          (rewrite (or_not_r_iff_2 P Q) in H;
            [ | solve_decidable using db ])
        (** simplification by imp_not_l *)
        | H: context [(?P -> False) -> ?Q] |- _ =>
          rewrite (imp_not_l P Q) in H;
            [ | solve_decidable using db ]
        (** rewriting by not_or_iff *)
        | H: context [(?P -> False) /\ (?Q -> False)] |- _ =>
          rewrite <- (not_or_iff P Q) in H
        (** rewriting by not_and_iff *)
        | H: context [?P -> ?Q -> False] |- _ =>
          rewrite <- (not_and_iff P Q) in H
        (** rewriting by not_imp_iff *)
        | H: context [?P /\ (?Q -> False)] |- _ =>
          rewrite <- (not_imp_iff P Q) in H;
            [ | solve_decidable using db ]
        (** rewriting by not_imp_rev_iff *)
        | H: context [(?Q -> False) /\ ?P] |- _ =>
          rewrite <- (not_imp_rev_iff P Q) in H;
            [ | solve_decidable using db ]
        end);
      fold any not.

    Tactic Notation "pull" "not" "in" "*" "|-"  :=
      pull not in * |- using core.

    Tactic Notation "pull" "not" "in" "*" "using" ident(db) :=
      pull not using db; pull not in * |- using db.
    Tactic Notation "pull" "not" "in" "*" :=
      pull not in * using core.

    (** A simple test case to see how this works.  *)
    Lemma test_pull : forall P Q R : Prop,
      decidable P ->
      decidable Q ->
      (~ True) ->
      (~ False) ->
      (~ ~ P) ->
      (~ (P /\ Q) -> ~ R) ->
      ((P /\ Q) \/ ~ R) ->
      (~ (P /\ Q) \/ R) ->
      (R \/ ~ (P /\ Q)) ->
      (~ R \/ (P /\ Q)) ->
      (~ P -> R) ->
      (~ (R -> P) /\ ~ (R -> Q)) ->
      (~ P \/ ~ R) ->
      (P /\ ~ R) ->
      (~ R /\ P) ->
      True.
    Proof.
      intros. pull not in *. tauto.
    Qed.

  End FSetLogicalFacts.
  Import FSetLogicalFacts.

  (** * Auxiliary Tactics
      Again, these lemmas and tactics are in a module so that
      they do not affect the namespace if you import the
      enclosing module [Decide].  *)
  Module FSetDecideAuxiliary.

    (** ** Generic Tactics
        We begin by defining a few generic, useful tactics. *)

    (** [if t then t1 else t2] executes [t] and, if it does not
        fail, then [t1] will be applied to all subgoals
        produced.  If [t] fails, then [t2] is executed. *)
    Tactic Notation
      "if" tactic(t)
      "then" tactic(t1)
      "else" tactic(t2) :=
      first [ t; first [ t1 | fail 2 ] | t2 ].

    (** [prop P holds by t] succeeds (but does not modify the
        goal or context) if the proposition [P] can be proved by
        [t] in the current context.  Otherwise, the tactic
        fails. *)
    Tactic Notation "prop" constr(P) "holds" "by" tactic(t) :=
      let H := fresh in
      assert P as H by t;
      clear H.

    (** This tactic acts just like [assert ... by ...] but will
        fail if the context already contains the proposition. *)
    Tactic Notation "assert" "new" constr(e) "by" tactic(t) :=
      match goal with
      | H: e |- _ => fail 1
      | _ => assert e by t
      end.

    (** [subst++] is similar to [subst] except that
        - it never fails (as [subst] does on recursive
          equations),
        - it substitutes locally defined variable for their
          definitions,
        - it performs beta reductions everywhere, which may
          arise after substituting a locally defined function
          for its definition.
        *)
    Tactic Notation "subst" "++" :=
      repeat (
        match goal with
        | x : _ |- _ => subst x
        end);
      cbv zeta beta in *.

    (** If you have a negated goal and [H] is a negated
        hypothesis, then [contra H] exchanges your goal and [H],
        removing the negations.  (Just like [swap] but reuses
        the same name. *)
    Ltac contra H :=
      let J := fresh in
      unfold not;
      unfold not in H;
      intros J;
      apply H;
      clear H;
      rename J into H.

    (** [decompose records] calls [decompose record H] on every
        relevant hypothesis [H]. *)
    Tactic Notation "decompose" "records" :=
      repeat (
        match goal with
        | H: _ |- _ => progress (decompose record H); clear H
        end).

    (** ** Discarding Irrelevant Hypotheses
        We will want to clear the context of any
        non-FSet-related hypotheses in order to increase the
        speed of the tactic.  To do this, we will need to be
        able to decide which are relevant.  We do this by making
        a simple inductive definition classifying the
        propositions of interest. *)

    Inductive FSet_elt_Prop : Prop -> Prop :=
    | eq_Prop : forall (S : Set) (x y : S),
        FSet_elt_Prop (x = y)
    | eq_elt_prop : forall x y,
        FSet_elt_Prop (E.eq x y)
    | In_elt_prop : forall x s,
        FSet_elt_Prop (In x s)
    | True_elt_prop :
        FSet_elt_Prop True
    | False_elt_prop :
        FSet_elt_Prop False
    | conj_elt_prop : forall P Q,
        FSet_elt_Prop P ->
        FSet_elt_Prop Q ->
        FSet_elt_Prop (P /\ Q)
    | disj_elt_prop : forall P Q,
        FSet_elt_Prop P ->
        FSet_elt_Prop Q ->
        FSet_elt_Prop (P \/ Q)
    | impl_elt_prop : forall P Q,
        FSet_elt_Prop P ->
        FSet_elt_Prop Q ->
        FSet_elt_Prop (P -> Q)
    | not_elt_prop : forall P,
        FSet_elt_Prop P ->
        FSet_elt_Prop (~ P).

    Inductive FSet_Prop : Prop -> Prop :=
    | elt_FSet_Prop : forall P,
        FSet_elt_Prop P ->
        FSet_Prop P
    | Empty_FSet_Prop : forall s,
        FSet_Prop (Empty s)
    | Subset_FSet_Prop : forall s1 s2,
        FSet_Prop (Subset s1 s2)
    | Equal_FSet_Prop : forall s1 s2,
        FSet_Prop (Equal s1 s2).

    (** Here is the tactic that will throw away hypotheses that
        are not useful (for the intended scope of the [fsetdec]
        tactic). *)
    Hint Constructors FSet_elt_Prop FSet_Prop : FSet_Prop.
    Ltac discard_nonFSet :=
      decompose records;
      repeat (
        match goal with
        | H : ?P |- _ =>
          if prop (FSet_Prop P) holds by
            (auto 100 with FSet_Prop)
          then fail
          else clear H
        end).

    (** ** Turning Set Operators into Propositional Connectives
        The lemmas from [FSetFacts] will be used to break down
        set operations into propositional formulas built over
        the predicates [In] and [E.eq] applied only to
        variables.  We are going to use them with [autorewrite].
        *)
    Module F := FSetFacts.Facts M.
    Hint Rewrite
      F.empty_iff F.singleton_iff F.add_iff F.remove_iff
      F.union_iff F.inter_iff F.diff_iff
    : set_simpl.

    (** ** Decidability of FSet Propositions *)

    (** [In] is decidable. *)
    Module D := DepOfNodep M.
    Lemma dec_In : forall x s,
      decidable (In x s).
    Proof.
      intros x s. red. destruct (D.mem x s); auto.
    Qed.

    (** [E.eq] is decidable. *)
    Module OTE := MOT_to_OT E.
    Lemma dec_eq : forall (x y : E.t),
      decidable (E.eq x y).
    Proof.
      intros x y. red. destruct (E.compare x y); auto.
      destruct (E.eq_dec x y).
      auto.
      auto.
    Qed.

    (** The hint database [FSet_decidability] will be given to
        the [push_neg] tactic from the module [Negation]. *)
    Hint Resolve dec_In dec_eq : FSet_decidability.

    (** ** Normalizing Propositions About Equality
        We have to deal with the fact that [E.eq] may be
        convertible with Coq's equality.  Thus, we will find the
        following tactics useful to replace one form with the
        other everywhere. *)

    (** The next tactic, [Logic_eq_to_E_eq], mentions the term
        [E.t]; thus, we must ensure that [E.t] is used in favor
        of any other convertible but syntactically distinct
        term. *)
    Ltac change_to_E_t :=
      repeat (
        match goal with
        | H : ?T |- _ =>
          progress (change T with E.t in H);
          repeat (
            match goal with
            | J : _ |- _ => progress (change T with E.t in J)
            | |- _ => progress (change T with E.t)
            end )
        end).

    (** These two tactics take us from Coq's built-in equality
        to [E.eq] (and vice versa) when possible. *)

    Ltac Logic_eq_to_E_eq :=
      repeat (
        match goal with
        | H: _ |- _ =>
          progress (change (@Logic.eq E.t) with E.eq in H)
        | |- _ =>
          progress (change (@Logic.eq E.t) with E.eq)
        end).

    Ltac E_eq_to_Logic_eq :=
      repeat (
        match goal with
        | H: _ |- _ =>
          progress (change E.eq with (@Logic.eq E.t) in H)
        | |- _ =>
          progress (change E.eq with (@Logic.eq E.t))
        end).

    (** This tactic works like the built-in tactic [subst], but
        at the level of set element equality (which may not be
        the convertible with Coq's equality). *)
    Ltac substFSet :=
      repeat (
        match goal with
        | H: E.eq ?x ?y |- _ => rewrite H in *; clear H
        end).

    (** ** Considering Decidability of Base Propositions
        This tactic adds assertions about the decidability of
        [E.eq] and [In] to the context.  This is necessary for
        the completeness of the [fsetdec] tactic.  However, in
        order to minimize the cost of proof search, we should be
        careful to not add more than we need.  Once negations
        have been pushed to the leaves of the propositions, we
        only need to worry about decidability for those base
        propositions that appear in a negated form. *)
    Ltac assert_decidability :=
      (** We actually don't want these rules to fire if the
          syntactic context in the patterns below is trivially
          empty, but we'll just do some clean-up at the
          afterward.  *)
      repeat (
        match goal with
        | H: context [~ E.eq ?x ?y] |- _ =>
          assert new (E.eq x y \/ ~ E.eq x y) by (apply dec_eq)
        | H: context [~ In ?x ?s] |- _ =>
          assert new (In x s \/ ~ In x s) by (apply dec_In)
        | |- context [~ E.eq ?x ?y] =>
          assert new (E.eq x y \/ ~ E.eq x y) by (apply dec_eq)
        | |- context [~ In ?x ?s] =>
          assert new (In x s \/ ~ In x s) by (apply dec_In)
        end);
      (** Now we eliminate the useless facts we added (because
          they would likely be very harmful to performance). *)
      repeat (
        match goal with
        | _: ~ ?P, H : ?P \/ ~ ?P |- _ => clear H
        end).

    (** ** Handling [Empty], [Subset], and [Equal]
        This tactic instantiates universally quantified
        hypotheses (which arise from the unfolding of [Empty],
        [Subset], and [Equal]) for each of the set element
        expressions that is involved in some membership or
        equality fact.  Then it throws away those hypotheses,
        which should no longer be needed. *)
    Ltac inst_FSet_hypotheses :=
      repeat (
        match goal with
        | H : forall a : E.t, _,
          _ : context [ In ?x _ ] |- _ =>
          let P := type of (H x) in
          assert new P by (exact (H x))
        | H : forall a : E.t, _
          |- context [ In ?x _ ] =>
          let P := type of (H x) in
          assert new P by (exact (H x))
        | H : forall a : E.t, _,
          _ : context [ E.eq ?x _ ] |- _ =>
          let P := type of (H x) in
          assert new P by (exact (H x))
        | H : forall a : E.t, _
          |- context [ E.eq ?x _ ] =>
          let P := type of (H x) in
          assert new P by (exact (H x))
        | H : forall a : E.t, _,
          _ : context [ E.eq _ ?x ] |- _ =>
          let P := type of (H x) in
          assert new P by (exact (H x))
        | H : forall a : E.t, _
          |- context [ E.eq _ ?x ] =>
          let P := type of (H x) in
          assert new P by (exact (H x))
        end);
      repeat (
        match goal with
        | H : forall a : E.t, _ |- _ =>
          clear H
        end).

    (** ** The Core [fsetdec] Auxiliary Tactics *)

    (** Here is the crux of the proof search.  Recursion through
        [intuition]!  (This will terminate if I correctly
        understand the behavior of [intuition].) *)
    Ltac fsetdec_rec :=
      try (match goal with
      | H: E.eq ?x ?x -> False |- _ => destruct H
      end);
      (reflexivity ||
      contradiction ||
      (progress substFSet; intuition fsetdec_rec)).

    (** If we add [unfold Empty, Subset, Equal in *; intros;] to
        the beginning of this tactic, it will satisfy the same
        specification as the [fsetdec] tactic; however, it will
        be much slower than necessary without the pre-processing
        done by the wrapper tactic [fsetdec]. *)
    Ltac fsetdec_body :=
      inst_FSet_hypotheses;
      autorewrite with set_simpl in *;
      push not in * using FSet_decidability;
      substFSet;
      assert_decidability;
      auto using E.eq_refl;
      (intuition fsetdec_rec) ||
      fail 1
        "because the goal is beyond the scope of this tactic".

  End FSetDecideAuxiliary.
  Import FSetDecideAuxiliary.

  (** * The [fsetdec] Tactic
      Here is the top-level tactic (the only one intended for
      clients of this library).  It's specification is given at
      the top of the file. *)
  Ltac fsetdec :=
    (** We first unfold any occurrences of [iff]. *)
    unfold iff in *;
    (** We fold occurrences of [not] because it is better for
        [intros] to leave us with a goal of [~ P] than a goal of
        [False]. *)
    fold any not; intros;
    (** Now we decompose conjunctions, which will allow the
        [discard_nonFSet] and [assert_decidability] tactics to
        do a much better job. *)
    decompose records;
    discard_nonFSet;
    (** We unfold these defined propositions on finite sets.  If
        our goal was one of them, then have one more item to
        introduce now. *)
    unfold Empty, Subset, Equal in *; intros;
    (** We now want to get rid of all uses of [=] in favor of
        [E.eq].  However, the best way to eliminate a [=] in
        the context is with [subst], so we will try that first.
        In fact, we may as well convert uses of [E.eq] into [=]
        where possible before we do [subst] so that we can get
        even more mileage out of it.  Then we will convert all
        remaining uses of [=] back to [E.eq] when possible.  We
        use [change_to_E_t] to ensure that we have a canonical
        name for set elements, so that [Logic_eq_to_E_eq] will
        work properly. *)
    change_to_E_t; E_eq_to_Logic_eq; subst++; Logic_eq_to_E_eq;
    (** The next optimization is to swap a negated goal with a
        negated hypothesis when possible.  Any swap will improve
        performance by eliminating the total number of
        negations, but we will get the maximum benefit if we
        swap the goal with a hypotheses mentioning the same set
        element, so we try that first.  If we reach the fourth
        branch below, we attempt any swap.  However, to maintain
        completeness of this tactic, we can only perform such a
        swap with a decidable proposition; hence, we first test
        whether the hypothesis is an [FSet_elt_Prop], noting
        that any [FSet_elt_Prop] is decidable. *)
    pull not using FSet_decidability;
    unfold not in *;
    match goal with
    | H: (In ?x ?r) -> False |- (In ?x ?s) -> False =>
      contra H; fsetdec_body
    | H: (In ?x ?r) -> False |- (E.eq ?x ?y) -> False =>
      contra H; fsetdec_body
    | H: (In ?x ?r) -> False |- (E.eq ?y ?x) -> False =>
      contra H; fsetdec_body
    | H: ?P -> False |- ?Q -> False =>
      if prop (FSet_elt_Prop P) holds by
        (auto 100 with FSet_Prop)
      then (contra H; fsetdec_body)
      else fsetdec_body
    | |- _ =>
      fsetdec_body
    end.

  (** * Examples *)

  Module FSetDecideTestCases.

    Lemma test_eq_trans_1 : forall x y z s,
      E.eq x y ->
      ~ ~ E.eq z y ->
      In x s ->
      In z s.
    Proof. fsetdec. Qed.

    Lemma test_eq_trans_2 : forall x y z r s,
      In x (singleton y) ->
      ~ In z r ->
      ~ ~ In z (add y r) ->
      In x s ->
      In z s.
    Proof. fsetdec. Qed.

    Lemma test_eq_neq_trans_1 : forall w x y z s,
      E.eq x w ->
      ~ ~ E.eq x y ->
      ~ E.eq y z ->
      In w s ->
      In w (remove z s).
    Proof. fsetdec. Qed.

    Lemma test_eq_neq_trans_2 : forall w x y z r1 r2 s,
      In x (singleton w) ->
      ~ In x r1 ->
      In x (add y r1) ->
      In y r2 ->
      In y (remove z r2) ->
      In w s ->
      In w (remove z s).
    Proof. fsetdec. Qed.

    Lemma test_In_singleton : forall x,
      In x (singleton x).
    Proof. fsetdec. Qed.

    Lemma test_Subset_add_remove : forall x s,
      s [<=] (add x (remove x s)).
    Proof. fsetdec. Qed.

    Lemma test_eq_disjunction : forall w x y z,
      In w (add x (add y (singleton z))) ->
      E.eq w x \/ E.eq w y \/ E.eq w z.
    Proof. fsetdec. Qed.

    Lemma test_not_In_disj : forall x y s1 s2 s3 s4,
      ~ In x (union s1 (union s2 (union s3 (add y s4)))) ->
      ~ (In x s1 \/ In x s4 \/ E.eq y x).
    Proof. fsetdec. Qed.

    Lemma test_not_In_conj : forall x y s1 s2 s3 s4,
      ~ In x (union s1 (union s2 (union s3 (add y s4)))) ->
      ~ In x s1 /\ ~ In x s4 /\ ~ E.eq y x.
    Proof. fsetdec. Qed.

    Lemma test_iff_conj : forall a x s s',
    (In a s' <-> E.eq x a \/ In a s) ->
    (In a s' <-> In a (add x s)).
    Proof. fsetdec. Qed.

    Lemma test_set_ops_1 : forall x q r s,
      (singleton x) [<=] s ->
      Empty (union q r) ->
      Empty (inter (diff s q) (diff s r)) ->
      ~ In x s.
    Proof. fsetdec. Qed.

    Lemma eq_chain_test : forall x1 x2 x3 x4 s1 s2 s3 s4,
      Empty s1 ->
      In x2 (add x1 s1) ->
      In x3 s2 ->
      ~ In x3 (remove x2 s2) ->
      ~ In x4 s3 ->
      In x4 (add x3 s3) ->
      In x1 s4 ->
      Subset (add x4 s4) s4.
    Proof. fsetdec. Qed.

    Lemma test_too_complex : forall x y z r s,
      E.eq x y ->
      (In x (singleton y) -> r [<=] s) ->
      In z r ->
      In z s.
    Proof.
      (** [fsetdec] is not intended to solve this directly. *)
      intros until s; intros Heq H Hr; lapply H; fsetdec.
    Qed.

    Lemma function_test_1 :
      forall (f : t -> t),
      forall (g : elt -> elt),
      forall (s1 s2 : t),
      forall (x1 x2 : elt),
      Equal s1 (f s2) ->
      E.eq x1 (g (g x2)) ->
      In x1 s1 ->
      In (g (g x2)) (f s2).
    Proof. fsetdec. Qed.

    Lemma function_test_2 :
      forall (f : t -> t),
      forall (g : elt -> elt),
      forall (s1 s2 : t),
      forall (x1 x2 : elt),
      Equal s1 (f s2) ->
      E.eq x1 (g x2) ->
      In x1 s1 ->
      g x2 = g (g x2) ->
      In (g (g x2)) (f s2).
    Proof.
      (** [fsetdec] is not intended to solve this directly. *)
      intros until 3. intros g_eq. rewrite <- g_eq. fsetdec.
    Qed.

  End FSetDecideTestCases.

End Decide.


==> anc/FSetNotin.v <==
(** Lemmas and tactics for working with and solving goals related to
    non-membership in finite sets.  The main tactic of interest here
    is [notin_solve].

    Authors: Arthur Charguéraud and Brian Aydemir. *)

Set Implicit Arguments.
Require Import FSetInterface.


(* *********************************************************************** *)
(** * Implementation *)

Module Notin (X : FSetInterface.S).

Import X.


(* *********************************************************************** *)
(** ** Facts about set (non-)membership *)

Lemma in_singleton : forall x,
  In x (singleton x).
Proof.
  auto using singleton_2.
Qed.

Lemma notin_empty : forall x,
  ~ In x empty.
Proof.
  auto using empty_1.
Qed.

Lemma notin_union : forall x E F,
  ~ In x E -> ~ In x F -> ~ In x (union E F).
Proof.
  intros x E F H J K.
  destruct (union_1 K); intuition.
Qed.

Lemma elim_notin_union : forall x E F,
  ~ In x (union E F) -> (~ In x E) /\ (~ In x F).
Proof.
  intros x E F H. split; intros J; contradiction H.
  auto using union_2.
  auto using union_3.
Qed.

Lemma notin_singleton : forall x y,
  ~ E.eq x y -> ~ In x (singleton y).
Proof.
  intros x y H J. assert (K := singleton_1 J). intuition.
Qed.

Lemma elim_notin_singleton : forall x y,
  ~ In x (singleton y) -> ~ E.eq x y.
Proof.
  intros x y H J. contradiction H. auto using singleton_2.
Qed.

Lemma elim_notin_singleton' : forall x y,
  ~ In x (singleton y) -> x <> y.
Proof.
  intros. assert (~ E.eq x y). auto using singleton_2.
  intros J. subst. intuition.
Qed.

Lemma notin_singleton_swap : forall x y,
  ~ In x (singleton y) -> ~ In y (singleton x).
Proof.
  intros.
  assert (Q := elim_notin_singleton H).
  auto using singleton_1.
Qed.


(* *********************************************************************** *)
(** ** Rewriting non-membership facts *)

Lemma notin_singleton_rw : forall x y,
  ~ In x (singleton y) <-> ~ E.eq x y.
Proof.
  intros. split.
    auto using elim_notin_singleton.
    auto using notin_singleton.
Qed.


(* *********************************************************************** *)
(** ** Tactics *)

(** The tactic [notin_simpl_hyps] destructs all hypotheses of the form
    [(~ In x E)], where [E] is built using only [empty], [union], and
    [singleton]. *)

Ltac notin_simpl_hyps :=
  try match goal with
        | H: In ?x ?E -> False |- _ =>
          change (~ In x E) in H;
          notin_simpl_hyps
        | H: ~ In _ empty |- _ =>
          clear H;
          notin_simpl_hyps
        | H: ~ In ?x (singleton ?y) |- _ =>
          let F1 := fresh in
          let F2 := fresh in
          assert (F1 := @elim_notin_singleton x y H);
          assert (F2 := @elim_notin_singleton' x y H);
          clear H;
          notin_simpl_hyps
        | H: ~ In ?x (union ?E ?F) |- _ =>
          destruct (@elim_notin_union x E F H);
          clear H;
          notin_simpl_hyps
      end.

(** The tactic [notin_solve] solves goals of them form [(x <> y)] and
    [(~ In x E)] that are provable from hypotheses of the form
    destructed by [notin_simpl_hyps]. *)

Ltac notin_solve :=
  notin_simpl_hyps;
  repeat (progress (  apply notin_empty
                   || apply notin_union
                   || apply notin_singleton));
  solve [ trivial | congruence | intuition auto ].


(* *********************************************************************** *)
(** ** Examples and test cases *)

Lemma test_notin_solve_1 : forall x E F G,
  ~ In x (union E F) -> ~ In x G -> ~ In x (union E G).
Proof.
  intros. notin_solve.
Qed.

Lemma test_notin_solve_2 : forall x y E F G,
  ~ In x (union E (union (singleton y) F)) -> ~ In x G ->
  ~ In x (singleton y) /\ ~ In y (singleton x).
Proof.
  intros. split. notin_solve. notin_solve.
Qed.

Lemma test_notin_solve_3 : forall x y,
  ~ E.eq x y -> ~ In x (singleton y) /\ ~ In y (singleton x).
Proof.
  intros. split. notin_solve. notin_solve.
Qed.

Lemma test_notin_solve_4 : forall x y E F G,
  ~ In x (union E (union (singleton x) F)) -> ~ In y G.
Proof.
  intros. notin_solve.
Qed.

Lemma test_notin_solve_5 : forall x y E F,
  ~ In x (union E (union (singleton y) F)) -> ~ In y E ->
  ~ E.eq y x /\ ~ E.eq x y.
Proof.
  intros. split. notin_solve. notin_solve.
Qed.

End Notin.


==> anc/FiniteSets.v <==
(** A library for finite sets with extensional equality.

    Author: Brian Aydemir. *)

Require Import FSets.
Require Import ListFacts.
Require Import Coq.Logic.ProofIrrelevance.


(* *********************************************************************** *)
(** * Interface *)

(** The following interface wraps the standard library's finite set
    interface with an additional property: extensional equality. *)

Module Type S.

  Declare Module E : UsualOrderedType.
  Declare Module F : FSetInterface.S with Module E := E.

  Parameter eq_if_Equal :
    forall s s' : F.t, F.Equal s s' -> s = s'.

End S.


(* *********************************************************************** *)
(** * Implementation *)

(** For documentation purposes, we hide the implementation of a
    functor implementing the above interface.  We note only that the
    implementation here assumes (as an axiom) that proof irrelevance
    holds. *)

Module Make (X : UsualOrderedType) <: S with Module E := X.

  (* begin hide *)

  Module E := X.
  Module F := FSetList.Make E.
  Module OFacts := OrderedType.OrderedTypeFacts E.

  Lemma eq_if_Equal :
    forall s s' : F.t, F.Equal s s' -> s = s'.
  Proof.
    intros [s1 pf1] [s2 pf2] Eq.
    assert (s1 = s2).
      unfold F.MSet.Raw.t in *.
      eapply Sort_InA_eq_ext; eauto.
      intros; eapply E.lt_trans; eauto.
      1 : {
        apply F.MSet.Raw.isok_iff.
        auto.
      }
      1 : {
        apply F.MSet.Raw.isok_iff.
        auto.
      }
    subst s1.
    assert (pf1 = pf2).
    apply proof_irrelevance.
    subst pf2.
    reflexivity.
  Qed.

  (* end hide *)

End Make.


==> anc/ListFacts.v <==
(** Assorted facts about lists.

    Author: Brian Aydemir.

    Implicit arguments are declared by default in this library. *)

Set Implicit Arguments.

Require Import Eqdep_dec.
Require Import List.
Require Import SetoidList.
Require Import Sorting.
Require Import Relations.


(* ********************************************************************** *)
(** * List membership *)

Lemma not_in_cons :
  forall (A : Type) (ys : list A) x y,
  x <> y -> ~ In x ys -> ~ In x (y :: ys).
Proof.
  induction ys; simpl; intuition.
Qed.

Lemma not_In_app :
  forall (A : Type) (xs ys : list A) x,
  ~ In x xs -> ~ In x ys -> ~ In x (xs ++ ys).
Proof.
  intros A xs ys x H J K.
  destruct (in_app_or _ _ _ K); auto.
Qed.

Lemma elim_not_In_cons :
  forall (A : Type) (y : A) (ys : list A) (x : A),
  ~ In x (y :: ys) -> x <> y /\ ~ In x ys.
Proof.
  intros. simpl in *. auto.
Qed.

Lemma elim_not_In_app :
  forall (A : Type) (xs ys : list A) (x : A),
  ~ In x (xs ++ ys) -> ~ In x xs /\ ~ In x ys.
Proof.
  split; auto using in_or_app.
Qed.


(* ********************************************************************** *)
(** * List inclusion *)

Lemma incl_nil :
  forall (A : Type) (xs : list A), incl nil xs.
Proof.
  unfold incl.
  intros A xs a H; inversion H.
Qed.

Lemma incl_trans :
  forall (A : Type) (xs ys zs : list A),
  incl xs ys -> incl ys zs -> incl xs zs.
Proof.
  unfold incl; firstorder.
Qed.

Lemma In_incl :
  forall (A : Type) (x : A) (ys zs : list A),
  In x ys -> incl ys zs -> In x zs.
Proof.
  unfold incl; auto.
Qed.

Lemma elim_incl_cons :
  forall (A : Type) (x : A) (xs zs : list A),
  incl (x :: xs) zs -> In x zs /\ incl xs zs.
Proof.
  unfold incl. auto with datatypes.
Qed.

Lemma elim_incl_app :
  forall (A : Type) (xs ys zs : list A),
  incl (xs ++ ys) zs -> incl xs zs /\ incl ys zs.
Proof.
  unfold incl. auto with datatypes.
Qed.


(* ********************************************************************** *)
(** * Setoid facts *)

Lemma InA_iff_In :
  forall (A : Set) x xs, InA (@eq A) x xs <-> In x xs.
Proof.
  split.
  2 : {
    apply In_InA.
    intuition.
  }
  induction xs as [ | y ys IH ].
    intros H. inversion H.
    intros H. inversion H; subst; auto with datatypes.
Qed.


(* ********************************************************************* *)
(** * Equality proofs for lists *)

Section EqRectList.

Variable A : Type.
Variable eq_A_dec : forall (x y : A), {x = y} + {x <> y}.

Lemma eq_rect_eq_list :
  forall (p : list A) (Q : list A -> Type) (x : Q p) (h : p = p),
  eq_rect p Q x p h = x.
Proof with auto.
  intros.
  apply K_dec with (p := h)...
  decide equality. destruct (eq_A_dec a a0)...
Qed.

End EqRectList.


(* ********************************************************************** *)
(** * Decidable sorting and uniqueness of proofs *)

Section DecidableSorting.

Variable A : Set.
Variable leA : relation A.
Hypothesis leA_dec : forall x y, {leA x y} + {~ leA x y}.

Theorem lelistA_dec :
  forall a xs, {lelistA leA a xs} + {~ lelistA leA a xs}.
Proof.
  induction xs as [ | x xs IH ]; auto with datatypes.
  destruct (leA_dec a x); auto with datatypes.
  right. intros J. inversion J. auto.
Qed.

Theorem sort_dec :
  forall xs, {sort leA xs} + {~ sort leA xs}.
Proof.
  induction xs as [ | x xs IH ]; auto with datatypes.
  destruct IH; destruct (lelistA_dec x xs); auto with datatypes.
  right. intros K. inversion K. auto.
  right. intros K. inversion K. auto.
  right. intros K. inversion K. auto.
Qed.

Section UniqueSortingProofs.

  Hypothesis eq_A_dec : forall (x y : A), {x = y} + {x <> y}.
  Hypothesis leA_unique : forall (x y : A) (p q : leA x y), p = q.

  Scheme lelistA_ind' := Induction for lelistA Sort Prop.
  Scheme sort_ind' := Induction for sort Sort Prop.

  Theorem lelistA_unique :
    forall (x : A) (xs : list A) (p q : lelistA leA x xs), p = q.
  Proof with auto.
    induction p using lelistA_ind'; intros q.
    (* case: nil_leA *)
    replace (nil_leA leA x) with (eq_rect _ (fun xs => lelistA leA x xs)
      (nil_leA leA x) _ (refl_equal (@nil A)))...
    generalize (refl_equal (@nil A)).
    pattern (@nil A) at 1 3 4 6, q. case q; [ | intros; discriminate ].
    intros. rewrite eq_rect_eq_list...
    (* case: cons_sort *)
    replace (cons_leA leA x b l r) with (eq_rect _ (fun xs => lelistA leA x xs)
      (cons_leA leA x b l r) _ (refl_equal (b :: l)))...
    generalize (refl_equal (b :: l)).
    pattern (b :: l) at 1 3 4 6, q. case q; [ intros; discriminate | ].
    intros. inversion e; subst.
    rewrite eq_rect_eq_list...
    rewrite (leA_unique r l1)...
  Qed.

  Theorem sort_unique :
    forall (xs : list A) (p q : sort leA xs), p = q.
  Proof with auto.
    induction p using sort_ind'; intros q.
    (* case: nil_sort *)
    replace (nil_sort leA) with (eq_rect _ (fun xs => sort leA xs)
      (nil_sort leA) _ (refl_equal (@nil A)))...
    generalize (refl_equal (@nil A)).
    pattern (@nil A) at 1 3 4 6, q. case q; [ | intros; discriminate ].
    intros. rewrite eq_rect_eq_list...
    (* case: cons_sort *)
    replace (cons_sort p h) with (eq_rect _ (fun xs => sort leA xs)
      (cons_sort p h) _ (refl_equal (a :: l)))...
    generalize (refl_equal (a :: l)).
    pattern (a :: l) at 1 3 4 6, q. case q; [ intros; discriminate | ].
    intros. inversion e; subst.
    rewrite eq_rect_eq_list...
    rewrite (lelistA_unique h h0).
    rewrite (IHp s)...
  Qed.

End UniqueSortingProofs.
End DecidableSorting.


(* ********************************************************************** *)
(** * Equality on sorted lists *)

Section Equality_ext.

Variable A : Type.
Variable ltA : relation A.
Hypothesis ltA_trans : forall x y z, ltA x y -> ltA y z -> ltA x z.
Hypothesis ltA_not_eqA : forall x y, ltA x y -> x <> y.
Hypothesis ltA_eqA : forall x y z, ltA x y -> y = z -> ltA x z.
Hypothesis eqA_ltA : forall x y z, x = y -> ltA y z -> ltA x z.

Hint Resolve ltA_trans : core.
Hint Immediate ltA_eqA eqA_ltA : core.

Notation Inf := (lelistA ltA).
Notation Sort := (sort ltA).

Lemma strictorder_irrel :
  forall a, (complement ltA) a a.
Proof.
  intros.
  unfold complement.
  specialize ltA_not_eqA with (x := a) (y := a).
  unfold not in ltA_not_eqA.
  auto.
Qed.

Instance strictorder_ltA : StrictOrder ltA :=
{
   StrictOrder_Irreflexive := strictorder_irrel;
   StrictOrder_Transitive := ltA_trans
}.

Lemma not_InA_if_Sort_Inf :
  forall xs a, Sort xs -> Inf a xs -> ~ InA (@eq A) a xs.
Proof.
  induction xs as [ | x xs IH ]; intros a Hsort Hinf H.
  inversion H.
  inversion H; subst.
    inversion Hinf; subst.
      assert (x <> x) by auto; intuition.
    inversion Hsort; inversion Hinf; subst.
      assert (Inf a xs).
      1 : {
       apply InfA_ltA with (y := x).
       2 : auto.
       2 : auto.
       intuition.
      }
      assert (~ InA (@eq A) a xs) by auto.
      intuition.
Qed.

Lemma Sort_eq_head :
  forall x xs y ys,
  Sort (x :: xs) ->
  Sort (y :: ys) ->
  (forall a, InA (@eq A) a (x :: xs) <-> InA (@eq A) a (y :: ys)) ->
  x = y.
Proof.
  intros x xs y ys SortXS SortYS H.
  inversion SortXS; inversion SortYS; subst.
  assert (Q3 : InA (@eq A) x (y :: ys)) by firstorder.
  assert (Q4 : InA (@eq A) y (x :: xs)) by firstorder.
  inversion Q3; subst; auto.
  inversion Q4; subst; auto.
  assert (ltA y x).
  1 : {
    apply (SortA_InfA_InA _ _ _ H6 H7).
    auto.
  }
  assert (ltA x y).
  1 : {
   apply (SortA_InfA_InA _ _ _ H2 H3).
   auto.
  }
  assert (y <> y) by eauto.
  intuition.
Qed.

Lemma Sort_InA_eq_ext :
  forall xs ys,
  Sort xs ->
  Sort ys ->
  (forall a, InA (@eq A) a xs <-> InA (@eq A) a ys) ->
  xs = ys.
Proof.
  induction xs as [ | x xs IHxs ]; induction ys as [ | y ys IHys ];
      intros SortXS SortYS H; auto.
  (* xs -> nil, ys -> y :: ys *)
  assert (Q : InA (@eq A) y nil) by firstorder.
  inversion Q.
  (* xs -> x :: xs, ys -> nil *)
  assert (Q : InA (@eq A) x nil) by firstorder.
  inversion Q.
  (* xs -> x :: xs, ys -> y :: ys *)
  inversion SortXS; inversion SortYS; subst.
  assert (x = y) by eauto using Sort_eq_head.
  cut (forall a, InA (@eq A) a xs <-> InA (@eq A) a ys).
  intros. assert (xs = ys) by auto. subst. auto.
  intros a; split; intros L.
    assert (Q2 : InA (@eq A) a (y :: ys)) by firstorder.
      inversion Q2; subst; auto.
      assert (Q5 : ~ InA (@eq A) y xs) by auto using not_InA_if_Sort_Inf.
      intuition.
    assert (Q2 : InA (@eq A) a (x :: xs)) by firstorder.
      inversion Q2; subst; auto.
      assert (Q5 : ~ InA (@eq A) y ys) by auto using not_InA_if_Sort_Inf.
      intuition.
Qed.

End Equality_ext.


==> anc/Makefile <==
###############################################################################
##  v      #                   The Coq Proof Assistant                       ##
## <O___,, #                INRIA - CNRS - LIX - LRI - PPS                   ##
##   \VV/  #                                                                 ##
##    //   #                                                                 ##
###############################################################################
## GNUMakefile for Coq 8.10.2

# For debugging purposes (must stay here, don't move below)
INITIAL_VARS := $(.VARIABLES)
# To implement recursion we save the name of the main Makefile
SELF := $(lastword $(MAKEFILE_LIST))
PARENT := $(firstword $(MAKEFILE_LIST))

# This file is generated by coq_makefile and contains many variable
# definitions, like the list of .v files or the path to Coq
include Makefile.conf

# Put in place old names
VFILES            := $(COQMF_VFILES)
MLIFILES          := $(COQMF_MLIFILES)
MLFILES           := $(COQMF_MLFILES)
MLGFILES          := $(COQMF_MLGFILES)
MLPACKFILES       := $(COQMF_MLPACKFILES)
MLLIBFILES        := $(COQMF_MLLIBFILES)
CMDLINE_VFILES    := $(COQMF_CMDLINE_VFILES)
INSTALLCOQDOCROOT := $(COQMF_INSTALLCOQDOCROOT)
OTHERFLAGS        := $(COQMF_OTHERFLAGS)
COQ_SRC_SUBDIRS   := $(COQMF_COQ_SRC_SUBDIRS)
OCAMLLIBS         := $(COQMF_OCAMLLIBS)
SRC_SUBDIRS       := $(COQMF_SRC_SUBDIRS)
COQLIBS           := $(COQMF_COQLIBS)
COQLIBS_NOML      := $(COQMF_COQLIBS_NOML)
CMDLINE_COQLIBS   := $(COQMF_CMDLINE_COQLIBS)
LOCAL             := $(COQMF_LOCAL)
COQLIB            := $(COQMF_COQLIB)
DOCDIR            := $(COQMF_DOCDIR)
OCAMLFIND         := $(COQMF_OCAMLFIND)
CAMLFLAGS         := $(COQMF_CAMLFLAGS)
HASNATDYNLINK     := $(COQMF_HASNATDYNLINK)
OCAMLWARN         := $(COQMF_WARN)

Makefile.conf: _CoqProject
	coq_makefile -f _CoqProject -o Makefile

# This file can be created by the user to hook into double colon rules or
# add any other Makefile code he may need
-include Makefile.local

# Parameters ##################################################################
#
# Parameters are make variable assignments.
# They can be passed to (each call to) make on the command line.
# They can also be put in Makefile.local once an for all.
# For retro-compatibility reasons they can be put in the _CoqProject, but this
# practice is discouraged since _CoqProject better not contain make specific
# code (be nice to user interfaces).

# Print shell commands (set to non empty)
VERBOSE ?=

# Time the Coq process (set to non empty), and how (see default value)
TIMED?=
TIMECMD?=
# Use command time on linux, gtime on Mac OS
TIMEFMT?="$* (real: %e, user: %U, sys: %S, mem: %M ko)"
ifneq (,$(TIMED))
ifeq (0,$(shell command time -f $(TIMEFMT) true >/dev/null 2>/dev/null; echo $$?))
STDTIME?=command time -f $(TIMEFMT)
else
ifeq (0,$(shell gtime -f $(TIMEFMT) true >/dev/null 2>/dev/null; echo $$?))
STDTIME?=gtime -f $(TIMEFMT)
else
STDTIME?=command time
endif
endif
else
STDTIME?=command time -f $(TIMEFMT)
endif

# Coq binaries
COQC     ?= "$(COQBIN)coqc"
COQTOP   ?= "$(COQBIN)coqtop"
COQCHK   ?= "$(COQBIN)coqchk"
COQDEP   ?= "$(COQBIN)coqdep"
COQDOC   ?= "$(COQBIN)coqdoc"
COQPP    ?= "$(COQBIN)coqpp"
COQMKFILE ?= "$(COQBIN)coq_makefile"

# Timing scripts
COQMAKE_ONE_TIME_FILE ?= "$(COQLIB)/tools/make-one-time-file.py"
COQMAKE_BOTH_TIME_FILES ?= "$(COQLIB)/tools/make-both-time-files.py"
COQMAKE_BOTH_SINGLE_TIMING_FILES ?= "$(COQLIB)/tools/make-both-single-timing-files.py"
BEFORE ?=
AFTER ?=

# FIXME this should be generated by Coq (modules already linked by Coq)
CAMLDONTLINK=unix,str

# OCaml binaries
CAMLC       ?= "$(OCAMLFIND)" ocamlc   -c
CAMLOPTC    ?= "$(OCAMLFIND)" opt      -c
CAMLLINK    ?= "$(OCAMLFIND)" ocamlc   -linkpkg -dontlink $(CAMLDONTLINK)
CAMLOPTLINK ?= "$(OCAMLFIND)" opt      -linkpkg -dontlink $(CAMLDONTLINK)
CAMLDOC     ?= "$(OCAMLFIND)" ocamldoc
CAMLDEP     ?= "$(OCAMLFIND)" ocamldep -slash -ml-synonym .mlpack

# DESTDIR is prepended to all installation paths
DESTDIR ?=

# Debug builds, typically -g to OCaml, -debug to Coq.
CAMLDEBUG ?=
COQDEBUG ?=

# Extra packages to be linked in (as in findlib -package)
CAMLPKGS ?=

# Option for making timing files
TIMING?=
# Option for changing sorting of timing output file
TIMING_SORT_BY ?= auto
# Output file names for timed builds
TIME_OF_BUILD_FILE               ?= time-of-build.log
TIME_OF_BUILD_BEFORE_FILE        ?= time-of-build-before.log
TIME_OF_BUILD_AFTER_FILE         ?= time-of-build-after.log
TIME_OF_PRETTY_BUILD_FILE        ?= time-of-build-pretty.log
TIME_OF_PRETTY_BOTH_BUILD_FILE   ?= time-of-build-both.log
TIME_OF_PRETTY_BUILD_EXTRA_FILES ?= - # also output to the command line

TGTS ?=

########## End of parameters ##################################################
# What follows may be relevant to you only if you need to
# extend this Makefile.  If so, look for 'Extension point' here and
# put in Makefile.local double colon rules accordingly.
# E.g. to perform some work after the all target completes you can write
#
# post-all::
# 	echo "All done!"
#
# in Makefile.local
#
###############################################################################




# Flags #######################################################################
#
# We define a bunch of variables combining the parameters.
# To add additional flags to coq, coqchk or coqdoc, set the
# {COQ,COQCHK,COQDOC}EXTRAFLAGS variable to whatever you want to add.
# To overwrite the default choice and set your own flags entirely, set the
# {COQ,COQCHK,COQDOC}FLAGS variable.

SHOW := $(if $(VERBOSE),@true "",@echo "")
HIDE := $(if $(VERBOSE),,@)

TIMER=$(if $(TIMED), $(STDTIME), $(TIMECMD))

OPT?=

# The DYNOBJ and DYNLIB variables are used by "coqdep -dyndep var" in .v.d
ifeq '$(OPT)' '-byte'
USEBYTE:=true
DYNOBJ:=.cma
DYNLIB:=.cma
else
USEBYTE:=
DYNOBJ:=.cmxs
DYNLIB:=.cmxs
endif

# these variables are meant to be overridden if you want to add *extra* flags
COQEXTRAFLAGS?=
COQCHKEXTRAFLAGS?=
COQDOCEXTRAFLAGS?=

# these flags do NOT contain the libraries, to make them easier to overwrite
COQFLAGS?=-q $(OTHERFLAGS) $(COQEXTRAFLAGS)
COQCHKFLAGS?=-silent -o $(COQCHKEXTRAFLAGS)
COQDOCFLAGS?=-interpolate -utf8 $(COQDOCEXTRAFLAGS)

COQDOCLIBS?=$(COQLIBS_NOML)

# The version of Coq being run and the version of coq_makefile that
# generated this makefile
COQ_VERSION:=$(shell $(COQC) --print-version | cut -d " " -f 1)
COQMAKEFILE_VERSION:=8.10.2

COQSRCLIBS?= $(foreach d,$(COQ_SRC_SUBDIRS), -I "$(COQLIB)/$(d)")

CAMLFLAGS+=$(OCAMLLIBS) $(COQSRCLIBS)
# ocamldoc fails with unknown argument otherwise
CAMLDOCFLAGS:=$(filter-out -annot, $(filter-out -bin-annot, $(CAMLFLAGS)))
CAMLFLAGS+=$(OCAMLWARN)

ifneq (,$(TIMING))
TIMING_ARG=-time
ifeq (after,$(TIMING))
TIMING_EXT=after-timing
else
ifeq (before,$(TIMING))
TIMING_EXT=before-timing
else
TIMING_EXT=timing
endif
endif
else
TIMING_ARG=
endif

# Retro compatibility (DESTDIR is standard on Unix, DSTROOT is not)
ifdef DSTROOT
DESTDIR := $(DSTROOT)
endif

concat_path = $(if $(1),$(1)/$(if $(COQMF_WINDRIVE),$(subst $(COQMF_WINDRIVE),/,$(2)),$(2)),$(2))

COQLIBINSTALL = $(call concat_path,$(DESTDIR),$(COQLIB)/user-contrib)
COQDOCINSTALL = $(call concat_path,$(DESTDIR),$(DOCDIR)/user-contrib)
COQTOPINSTALL = $(call concat_path,$(DESTDIR),$(COQLIB)/toploop)

# Files #######################################################################
#
# We here define a bunch of variables about the files being part of the
# Coq project in order to ease the writing of build target and build rules

VDFILE := .coqdeps

ALLSRCFILES := \
	$(MLGFILES) \
	$(MLFILES) \
	$(MLPACKFILES) \
	$(MLLIBFILES) \
	$(MLIFILES)

# helpers
vo_to_obj = $(addsuffix .o,\
  $(filter-out Warning: Error:,\
  $(shell $(COQTOP) -q -noinit -batch -quiet -print-mod-uid $(1))))
strip_dotslash = $(patsubst ./%,%,$(1))

# without this we get undefined variables in the expansion for the
# targets of the [deprecated,use-mllib-or-mlpack] rule
with_undef = $(if $(filter-out undefined, $(origin $(1))),$($(1)))

VO = vo

VOFILES = $(VFILES:.v=.$(VO))
GLOBFILES = $(VFILES:.v=.glob)
HTMLFILES = $(VFILES:.v=.html)
GHTMLFILES = $(VFILES:.v=.g.html)
BEAUTYFILES = $(addsuffix .beautified,$(VFILES))
TEXFILES = $(VFILES:.v=.tex)
GTEXFILES = $(VFILES:.v=.g.tex)
CMOFILES = \
	$(MLGFILES:.mlg=.cmo) \
	$(MLFILES:.ml=.cmo) \
	$(MLPACKFILES:.mlpack=.cmo)
CMXFILES = $(CMOFILES:.cmo=.cmx)
OFILES = $(CMXFILES:.cmx=.o)
CMAFILES = $(MLLIBFILES:.mllib=.cma) $(MLPACKFILES:.mlpack=.cma)
CMXAFILES = $(CMAFILES:.cma=.cmxa)
CMIFILES = \
	$(CMOFILES:.cmo=.cmi) \
	$(MLIFILES:.mli=.cmi)
# the /if/ is because old _CoqProject did not list a .ml(pack|lib) but just
# a .ml4 file
CMXSFILES = \
	$(MLPACKFILES:.mlpack=.cmxs) \
	$(CMXAFILES:.cmxa=.cmxs) \
	$(if $(MLPACKFILES)$(CMXAFILES),,\
		$(MLGFILES:.mlg=.cmxs) $(MLFILES:.ml=.cmxs))

# files that are packed into a plugin (no extension)
PACKEDFILES = \
	$(call strip_dotslash, \
	  $(foreach lib, \
	    $(call strip_dotslash, \
	       $(MLPACKFILES:.mlpack=_MLPACK_DEPENDENCIES)),$(call with_undef,$(lib))))
# files that are archived into a .cma (mllib)
LIBEDFILES = \
	$(call strip_dotslash, \
	  $(foreach lib, \
	    $(call strip_dotslash, \
	       $(MLLIBFILES:.mllib=_MLLIB_DEPENDENCIES)),$(call with_undef,$(lib))))
CMIFILESTOINSTALL = $(filter-out $(addsuffix .cmi,$(PACKEDFILES)),$(CMIFILES))
CMOFILESTOINSTALL = $(filter-out $(addsuffix .cmo,$(PACKEDFILES)),$(CMOFILES))
OBJFILES = $(call vo_to_obj,$(VOFILES))
ALLNATIVEFILES = \
	$(OBJFILES:.o=.cmi) \
	$(OBJFILES:.o=.cmx) \
	$(OBJFILES:.o=.cmxs)
# trick: wildcard filters out non-existing files, so that `install` doesn't show
# warnings and `clean` doesn't pass to rm a list of files that is too long for
# the shell.
NATIVEFILES = $(wildcard $(ALLNATIVEFILES))
FILESTOINSTALL = \
	$(VOFILES) \
	$(VFILES) \
	$(GLOBFILES) \
	$(NATIVEFILES) \
	$(CMIFILESTOINSTALL)
BYTEFILESTOINSTALL = \
	$(CMOFILESTOINSTALL) \
	$(CMAFILES)
ifeq '$(HASNATDYNLINK)' 'true'
DO_NATDYNLINK = yes
FILESTOINSTALL += $(CMXSFILES) $(CMXAFILES) $(CMOFILESTOINSTALL:.cmo=.cmx)
else
DO_NATDYNLINK =
endif

ALLDFILES = $(addsuffix .d,$(ALLSRCFILES) $(VDFILE))

# Compilation targets #########################################################

all:
	$(HIDE)$(MAKE) --no-print-directory -f "$(SELF)" pre-all
	$(HIDE)$(MAKE) --no-print-directory -f "$(SELF)" real-all
	$(HIDE)$(MAKE) --no-print-directory -f "$(SELF)" post-all
.PHONY: all

all.timing.diff:
	$(HIDE)$(MAKE) --no-print-directory -f "$(SELF)" pre-all
	$(HIDE)$(MAKE) --no-print-directory -f "$(SELF)" real-all.timing.diff TIME_OF_PRETTY_BUILD_EXTRA_FILES=""
	$(HIDE)$(MAKE) --no-print-directory -f "$(SELF)" post-all
.PHONY: all.timing.diff

make-pretty-timed-before:: TIME_OF_BUILD_FILE=$(TIME_OF_BUILD_BEFORE_FILE)
make-pretty-timed-after:: TIME_OF_BUILD_FILE=$(TIME_OF_BUILD_AFTER_FILE)
make-pretty-timed make-pretty-timed-before make-pretty-timed-after::
	$(HIDE)rm -f pretty-timed-success.ok
	$(HIDE)($(MAKE) --no-print-directory -f "$(PARENT)" $(TGTS) TIMED=1 2>&1 && touch pretty-timed-success.ok) | tee -a $(TIME_OF_BUILD_FILE)
	$(HIDE)rm pretty-timed-success.ok # must not be -f; must fail if the touch failed
print-pretty-timed::
	$(HIDE)$(COQMAKE_ONE_TIME_FILE) $(TIME_OF_BUILD_FILE) $(TIME_OF_PRETTY_BUILD_FILE) $(TIME_OF_PRETTY_BUILD_EXTRA_FILES)
print-pretty-timed-diff::
	$(HIDE)$(COQMAKE_BOTH_TIME_FILES) --sort-by=$(TIMING_SORT_BY) $(TIME_OF_BUILD_AFTER_FILE) $(TIME_OF_BUILD_BEFORE_FILE) $(TIME_OF_PRETTY_BOTH_BUILD_FILE) $(TIME_OF_PRETTY_BUILD_EXTRA_FILES)
ifeq (,$(BEFORE))
print-pretty-single-time-diff::
	@echo 'Error: Usage: $(MAKE) print-pretty-single-time-diff AFTER=path/to/file.v.after-timing BEFORE=path/to/file.v.before-timing'
	$(HIDE)false
else
ifeq (,$(AFTER))
print-pretty-single-time-diff::
	@echo 'Error: Usage: $(MAKE) print-pretty-single-time-diff AFTER=path/to/file.v.after-timing BEFORE=path/to/file.v.before-timing'
	$(HIDE)false
else
print-pretty-single-time-diff::
	$(HIDE)$(COQMAKE_BOTH_SINGLE_TIMING_FILES) --sort-by=$(TIMING_SORT_BY) $(AFTER) $(BEFORE) $(TIME_OF_PRETTY_BUILD_FILE) $(TIME_OF_PRETTY_BUILD_EXTRA_FILES)
endif
endif
pretty-timed:
	$(HIDE)$(MAKE) --no-print-directory -f "$(PARENT)" make-pretty-timed
	$(HIDE)$(MAKE) --no-print-directory -f "$(SELF)" print-pretty-timed
.PHONY: pretty-timed make-pretty-timed make-pretty-timed-before make-pretty-timed-after print-pretty-timed print-pretty-timed-diff print-pretty-single-time-diff

# Extension points for actions to be performed before/after the all target
pre-all::
	@# Extension point
	$(HIDE)if [ "$(COQMAKEFILE_VERSION)" != "$(COQ_VERSION)" ]; then\
	  echo "W: This Makefile was generated by Coq $(COQMAKEFILE_VERSION)";\
	  echo "W: while the current Coq version is $(COQ_VERSION)";\
	fi
.PHONY: pre-all

post-all::
	@# Extension point
.PHONY: post-all

real-all: $(VOFILES) $(if $(USEBYTE),bytefiles,optfiles)
.PHONY: real-all

real-all.timing.diff: $(VOFILES:.vo=.v.timing.diff)
.PHONY: real-all.timing.diff

bytefiles: $(CMOFILES) $(CMAFILES)
.PHONY: bytefiles

optfiles: $(if $(DO_NATDYNLINK),$(CMXSFILES))
.PHONY: optfiles

# FIXME, see Ralf's bugreport
quick: $(VOFILES:.vo=.vio)
.PHONY: quick

vio2vo:
	$(TIMER) $(COQC) $(COQDEBUG) $(COQFLAGS) $(COQLIBS) \
		-schedule-vio2vo $(J) $(VOFILES:%.vo=%.vio)
.PHONY: vio2vo

quick2vo:
	$(HIDE)make -j $(J) quick
	$(HIDE)VIOFILES=$$(for vofile in $(VOFILES); do \
	  viofile="$$(echo "$$vofile" | sed "s/\.vo$$/.vio/")"; \
	  if [ "$$vofile" -ot "$$viofile" -o ! -e "$$vofile" ]; then printf "$$viofile "; fi; \
	done); \
	echo "VIO2VO: $$VIOFILES"; \
	if [ -n "$$VIOFILES" ]; then \
	  $(TIMER) $(COQC) $(COQDEBUG) $(COQFLAGS) $(COQLIBS) -schedule-vio2vo $(J) $$VIOFILES; \
	fi
.PHONY: quick2vo

checkproofs:
	$(TIMER) $(COQC) $(COQDEBUG) $(COQFLAGS) $(COQLIBS) \
		-schedule-vio-checking $(J) $(VOFILES:%.vo=%.vio)
.PHONY: checkproofs

validate: $(VOFILES)
	$(TIMER) $(COQCHK) $(COQCHKFLAGS) $(COQLIBS) $^
.PHONY: validate

only: $(TGTS)
.PHONY: only

# Documentation targets #######################################################

html: $(GLOBFILES) $(VFILES)
	$(SHOW)'COQDOC -d html $(GAL)'
	$(HIDE)mkdir -p html
	$(HIDE)$(COQDOC) \
		-toc $(COQDOCFLAGS) -html $(GAL) $(COQDOCLIBS) -d html $(VFILES)

mlihtml: $(MLIFILES:.mli=.cmi)
	$(SHOW)'CAMLDOC -d $@'
	$(HIDE)mkdir $@ || rm -rf $@/*
	$(HIDE)$(CAMLDOC) -html \
		-d $@ -m A $(CAMLDEBUG) $(CAMLDOCFLAGS) $(MLIFILES)

all-mli.tex: $(MLIFILES:.mli=.cmi)
	$(SHOW)'CAMLDOC -latex $@'
	$(HIDE)$(CAMLDOC) -latex \
		-o $@ -m A $(CAMLDEBUG) $(CAMLDOCFLAGS) $(MLIFILES)

all.ps: $(VFILES)
	$(SHOW)'COQDOC -ps $(GAL)'
	$(HIDE)$(COQDOC) \
		-toc $(COQDOCFLAGS) -ps $(GAL) $(COQDOCLIBS) \
		-o $@ `$(COQDEP) -sort -suffix .v $(VFILES)`

all.pdf: $(VFILES)
	$(SHOW)'COQDOC -pdf $(GAL)'
	$(HIDE)$(COQDOC) \
		-toc $(COQDOCFLAGS) -pdf $(GAL) $(COQDOCLIBS) \
		-o $@ `$(COQDEP) -sort -suffix .v $(VFILES)`

# FIXME: not quite right, since the output name is different
gallinahtml: GAL=-g
gallinahtml: html

all-gal.ps: GAL=-g
all-gal.ps: all.ps

all-gal.pdf: GAL=-g
all-gal.pdf: all.pdf

# ?
beautify: $(BEAUTYFILES)
	for file in $^; do mv $${file%.beautified} $${file%beautified}old && mv $${file} $${file%.beautified}; done
	@echo 'Do not do "make clean" until you are sure that everything went well!'
	@echo 'If there were a problem, execute "for file in $$(find . -name \*.v.old -print); do mv $${file} $${file%.old}; done" in your shell/'
.PHONY: beautify

# Installation targets ########################################################
#
# There rules can be extended in Makefile.local
# Extensions can't assume when they run.

install:
	$(HIDE)code=0; for f in $(FILESTOINSTALL); do\
	 if ! [ -f "$$f" ]; then >&2 echo $$f does not exist; code=1; fi \
	done; exit $$code
	$(HIDE)for f in $(FILESTOINSTALL); do\
	 df="`$(COQMKFILE) -destination-of "$$f" $(COQLIBS)`";\
	 if [ "$$?" != "0" -o -z "$$df" ]; then\
	   echo SKIP "$$f" since it has no logical path;\
	 else\
	   install -d "$(COQLIBINSTALL)/$$df" &&\
	   install -m 0644 "$$f" "$(COQLIBINSTALL)/$$df" &&\
	   echo INSTALL "$$f" "$(COQLIBINSTALL)/$$df";\
	 fi;\
	done
	$(HIDE)$(MAKE) install-extra -f "$(SELF)"
install-extra::
	@# Extension point
.PHONY: install install-extra

install-byte:
	$(HIDE)for f in $(BYTEFILESTOINSTALL); do\
	 df="`$(COQMKFILE) -destination-of "$$f" $(COQLIBS)`";\
	 if [ "$$?" != "0" -o -z "$$df" ]; then\
	   echo SKIP "$$f" since it has no logical path;\
	 else\
	   install -d "$(COQLIBINSTALL)/$$df" &&\
	   install -m 0644 "$$f" "$(COQLIBINSTALL)/$$df" &&\
	   echo INSTALL "$$f" "$(COQLIBINSTALL)/$$df";\
	 fi;\
	done

install-doc:: html mlihtml
	@# Extension point
	$(HIDE)install -d "$(COQDOCINSTALL)/$(INSTALLCOQDOCROOT)/html"
	$(HIDE)for i in html/*; do \
	 dest="$(COQDOCINSTALL)/$(INSTALLCOQDOCROOT)/$$i";\
	 install -m 0644 "$$i" "$$dest";\
	 echo INSTALL "$$i" "$$dest";\
	done
	$(HIDE)install -d \
		"$(COQDOCINSTALL)/$(INSTALLCOQDOCROOT)/mlihtml"
	$(HIDE)for i in mlihtml/*; do \
	 dest="$(COQDOCINSTALL)/$(INSTALLCOQDOCROOT)/$$i";\
	 install -m 0644 "$$i" "$$dest";\
	 echo INSTALL "$$i" "$$dest";\
	done
.PHONY: install-doc

uninstall::
	@# Extension point
	$(HIDE)for f in $(FILESTOINSTALL); do \
	 df="`$(COQMKFILE) -destination-of "$$f" $(COQLIBS)`" &&\
	 instf="$(COQLIBINSTALL)/$$df/`basename $$f`" &&\
	 rm -f "$$instf" &&\
	 echo RM "$$instf" &&\
	 (rmdir "$(call concat_path,,$(COQLIBINSTALL)/$$df/)" 2>/dev/null || true); \
	done
.PHONY: uninstall

uninstall-doc::
	@# Extension point
	$(SHOW)'RM $(COQDOCINSTALL)/$(INSTALLCOQDOCROOT)/html'
	$(HIDE)rm -rf "$(COQDOCINSTALL)/$(INSTALLCOQDOCROOT)/html"
	$(SHOW)'RM $(COQDOCINSTALL)/$(INSTALLCOQDOCROOT)/mlihtml'
	$(HIDE)rm -rf "$(COQDOCINSTALL)/$(INSTALLCOQDOCROOT)/mlihtml"
	$(HIDE) rmdir "$(COQDOCINSTALL)/$(INSTALLCOQDOCROOT)/" || true
.PHONY: uninstall-doc

# Cleaning ####################################################################
#
# There rules can be extended in Makefile.local
# Extensions can't assume when they run.

clean::
	@# Extension point
	$(SHOW)'CLEAN'
	$(HIDE)rm -f $(CMOFILES)
	$(HIDE)rm -f $(CMIFILES)
	$(HIDE)rm -f $(CMAFILES)
	$(HIDE)rm -f $(CMOFILES:.cmo=.cmx)
	$(HIDE)rm -f $(CMXAFILES)
	$(HIDE)rm -f $(CMXSFILES)
	$(HIDE)rm -f $(CMOFILES:.cmo=.o)
	$(HIDE)rm -f $(CMXAFILES:.cmxa=.a)
	$(HIDE)rm -f $(MLGFILES:.mlg=.ml)
	$(HIDE)rm -f $(ALLDFILES)
	$(HIDE)rm -f $(NATIVEFILES)
	$(HIDE)find . -name .coq-native -type d -empty -delete
	$(HIDE)rm -f $(VOFILES)
	$(HIDE)rm -f $(VOFILES:.vo=.vio)
	$(HIDE)rm -f $(BEAUTYFILES) $(VFILES:=.old)
	$(HIDE)rm -f all.ps all-gal.ps all.pdf all-gal.pdf all.glob all-mli.tex
	$(HIDE)rm -f $(VFILES:.v=.glob)
	$(HIDE)rm -f $(VFILES:.v=.tex)
	$(HIDE)rm -f $(VFILES:.v=.g.tex)
	$(HIDE)rm -f pretty-timed-success.ok
	$(HIDE)rm -rf html mlihtml
.PHONY: clean

cleanall:: clean
	@# Extension point
	$(SHOW)'CLEAN *.aux *.timing'
	$(HIDE)rm -f $(foreach f,$(VFILES:.v=),$(dir $(f)).$(notdir $(f)).aux)
	$(HIDE)rm -f $(TIME_OF_BUILD_FILE) $(TIME_OF_BUILD_BEFORE_FILE) $(TIME_OF_BUILD_AFTER_FILE) $(TIME_OF_PRETTY_BUILD_FILE) $(TIME_OF_PRETTY_BOTH_BUILD_FILE)
	$(HIDE)rm -f $(VOFILES:.vo=.v.timing)
	$(HIDE)rm -f $(VOFILES:.vo=.v.before-timing)
	$(HIDE)rm -f $(VOFILES:.vo=.v.after-timing)
	$(HIDE)rm -f $(VOFILES:.vo=.v.timing.diff)
.PHONY: cleanall

archclean::
	@# Extension point
	$(SHOW)'CLEAN *.cmx *.o'
	$(HIDE)rm -f $(NATIVEFILES)
	$(HIDE)rm -f $(CMOFILES:%.cmo=%.cmx)
.PHONY: archclean


# Compilation rules ###########################################################

$(MLIFILES:.mli=.cmi): %.cmi: %.mli
	$(SHOW)'CAMLC -c $<'
	$(HIDE)$(CAMLC) $(CAMLDEBUG) $(CAMLFLAGS) $(CAMLPKGS) $<

$(MLGFILES:.mlg=.ml): %.ml: %.mlg
	$(SHOW)'COQPP $<'
	$(HIDE)$(COQPP) $<

# Stupid hack around a deficient syntax: we cannot concatenate two expansions
$(filter %.cmo, $(MLFILES:.ml=.cmo) $(MLGFILES:.mlg=.cmo)): %.cmo: %.ml
	$(SHOW)'CAMLC -c $<'
	$(HIDE)$(CAMLC) $(CAMLDEBUG) $(CAMLFLAGS) $(CAMLPKGS) $<

# Same hack
$(filter %.cmx, $(MLFILES:.ml=.cmx) $(MLGFILES:.mlg=.cmx)): %.cmx: %.ml
	$(SHOW)'CAMLOPT -c $(FOR_PACK) $<'
	$(HIDE)$(CAMLOPTC) $(CAMLDEBUG) $(CAMLFLAGS) $(CAMLPKGS) $(FOR_PACK) $<


$(MLLIBFILES:.mllib=.cmxs): %.cmxs: %.cmxa
	$(SHOW)'CAMLOPT -shared -o $@'
	$(HIDE)$(CAMLOPTLINK) $(CAMLDEBUG) $(CAMLFLAGS) $(CAMLPKGS) \
		-linkall -shared -o $@ $<

$(MLLIBFILES:.mllib=.cma): %.cma: | %.mllib
	$(SHOW)'CAMLC -a -o $@'
	$(HIDE)$(CAMLLINK) $(CAMLDEBUG) $(CAMLFLAGS) $(CAMLPKGS) -a -o $@ $^

$(MLLIBFILES:.mllib=.cmxa): %.cmxa: | %.mllib
	$(SHOW)'CAMLOPT -a -o $@'
	$(HIDE)$(CAMLOPTLINK) $(CAMLDEBUG) $(CAMLFLAGS) $(CAMLPKGS) -a -o $@ $^


$(MLPACKFILES:.mlpack=.cmxs): %.cmxs: %.cmxa
	$(SHOW)'CAMLOPT -shared -o $@'
	$(HIDE)$(CAMLOPTLINK) $(CAMLDEBUG) $(CAMLFLAGS) $(CAMLPKGS) \
		-shared -linkall -o $@ $<

$(MLPACKFILES:.mlpack=.cmxa): %.cmxa: %.cmx
	$(SHOW)'CAMLOPT -a -o $@'
	$(HIDE)$(CAMLOPTLINK) $(CAMLDEBUG) $(CAMLFLAGS) -a -o $@ $<

$(MLPACKFILES:.mlpack=.cma): %.cma: %.cmo | %.mlpack
	$(SHOW)'CAMLC -a -o $@'
	$(HIDE)$(CAMLLINK) $(CAMLDEBUG) $(CAMLFLAGS) $(CAMLPKGS) -a -o $@ $^

$(MLPACKFILES:.mlpack=.cmo): %.cmo: | %.mlpack
	$(SHOW)'CAMLC -pack -o $@'
	$(HIDE)$(CAMLLINK) $(CAMLDEBUG) $(CAMLFLAGS) -pack -o $@ $^

$(MLPACKFILES:.mlpack=.cmx): %.cmx: | %.mlpack
	$(SHOW)'CAMLOPT -pack -o $@'
	$(HIDE)$(CAMLOPTLINK) $(CAMLDEBUG) $(CAMLFLAGS) -pack -o $@ $^

# This rule is for _CoqProject with no .mllib nor .mlpack
$(filter-out $(MLLIBFILES:.mllib=.cmxs) $(MLPACKFILES:.mlpack=.cmxs) $(addsuffix .cmxs,$(PACKEDFILES)) $(addsuffix .cmxs,$(LIBEDFILES)),$(MLFILES:.ml=.cmxs) $(MLGFILES:.mlg=.cmxs)): %.cmxs: %.cmx
	$(SHOW)'[deprecated,use-mllib-or-mlpack] CAMLOPT -shared -o $@'
	$(HIDE)$(CAMLOPTLINK) $(CAMLDEBUG) $(CAMLFLAGS) $(CAMLPKGS) \
		-shared -o $@ $<

ifneq (,$(TIMING))
TIMING_EXTRA = > $<.$(TIMING_EXT)
else
TIMING_EXTRA =
endif

$(VOFILES): %.vo: %.v
	$(SHOW)COQC $<
	$(HIDE)$(TIMER) $(COQC) $(COQDEBUG) $(TIMING_ARG) $(COQFLAGS) $(COQLIBS) $< $(TIMING_EXTRA)

# FIXME ?merge with .vo / .vio ?
$(GLOBFILES): %.glob: %.v
	$(TIMER) $(COQC) $(COQDEBUG) $(COQFLAGS) $(COQLIBS) $<

$(VFILES:.v=.vio): %.vio: %.v
	$(SHOW)COQC -quick $<
	$(HIDE)$(TIMER) $(COQC) -quick $(COQDEBUG) $(COQFLAGS) $(COQLIBS) $<

$(addsuffix .timing.diff,$(VFILES)): %.timing.diff : %.before-timing %.after-timing
	$(SHOW)PYTHON TIMING-DIFF $<
	$(HIDE)$(MAKE) --no-print-directory -f "$(SELF)" print-pretty-single-time-diff BEFORE=$*.before-timing AFTER=$*.after-timing TIME_OF_PRETTY_BUILD_FILE="$@"

$(BEAUTYFILES): %.v.beautified: %.v
	$(SHOW)'BEAUTIFY $<'
	$(HIDE)$(TIMER) $(COQC) $(COQDEBUG) $(COQFLAGS) $(COQLIBS) -beautify $<

$(TEXFILES): %.tex: %.v
	$(SHOW)'COQDOC -latex $<'
	$(HIDE)$(COQDOC) $(COQDOCFLAGS) -latex $< -o $@

$(GTEXFILES): %.g.tex: %.v
	$(SHOW)'COQDOC -latex -g $<'
	$(HIDE)$(COQDOC) $(COQDOCFLAGS) -latex -g $< -o $@

$(HTMLFILES): %.html: %.v %.glob
	$(SHOW)'COQDOC -html $<'
	$(HIDE)$(COQDOC) $(COQDOCFLAGS) -html $< -o $@

$(GHTMLFILES): %.g.html: %.v %.glob
	$(SHOW)'COQDOC -html -g $<'
	$(HIDE)$(COQDOC) $(COQDOCFLAGS)  -html -g $< -o $@

# Dependency files ############################################################

ifndef MAKECMDGOALS
  -include $(ALLDFILES)
else
  ifneq ($(filter-out archclean clean cleanall printenv make-pretty-timed make-pretty-timed-before make-pretty-timed-after print-pretty-timed print-pretty-timed-diff print-pretty-single-time-diff,$(MAKECMDGOALS)),)
   -include $(ALLDFILES)
 endif
endif

.SECONDARY: $(ALLDFILES)

redir_if_ok = > "$@" || ( RV=$$?; rm -f "$@"; exit $$RV )

GENMLFILES:=$(MLGFILES:.mlg=.ml)
$(addsuffix .d,$(ALLSRCFILES)): $(GENMLFILES)

$(addsuffix .d,$(MLIFILES)): %.mli.d: %.mli
	$(SHOW)'CAMLDEP $<'
	$(HIDE)$(CAMLDEP) $(OCAMLLIBS) "$<" $(redir_if_ok)

$(addsuffix .d,$(MLGFILES)): %.mlg.d: %.ml
	$(SHOW)'CAMLDEP $<'
	$(HIDE)$(CAMLDEP) $(OCAMLLIBS) "$<" $(redir_if_ok)

$(addsuffix .d,$(MLFILES)): %.ml.d: %.ml
	$(SHOW)'CAMLDEP $<'
	$(HIDE)$(CAMLDEP) $(OCAMLLIBS) "$<" $(redir_if_ok)

$(addsuffix .d,$(MLLIBFILES)): %.mllib.d: %.mllib
	$(SHOW)'COQDEP $<'
	$(HIDE)$(COQDEP) $(OCAMLLIBS) -c "$<" $(redir_if_ok)

$(addsuffix .d,$(MLPACKFILES)): %.mlpack.d: %.mlpack
	$(SHOW)'COQDEP $<'
	$(HIDE)$(COQDEP) $(OCAMLLIBS) -c "$<" $(redir_if_ok)

# If this makefile is created using a _CoqProject we have coqdep get
# options from it. This avoids argument length limits for pathological
# projects. Note that extra options might be on the command line.
VDFILE_FLAGS:=$(if _CoqProject,-f _CoqProject,) $(CMDLINE_COQLIBS) $(CMDLINE_VFILES)

$(VDFILE).d: $(VFILES)
	$(SHOW)'COQDEP VFILES'
	$(HIDE)$(COQDEP) -dyndep var $(VDFILE_FLAGS) $(redir_if_ok)

# Misc ########################################################################

byte:
	$(HIDE)$(MAKE) all "OPT:=-byte" -f "$(SELF)"
.PHONY: byte

opt:
	$(HIDE)$(MAKE) all "OPT:=-opt" -f "$(SELF)"
.PHONY:	opt

# This is deprecated.  To extend this makefile use
# extension points and Makefile.local
printenv::
	$(warning printenv is deprecated)
	$(warning write extensions in Makefile.local or include Makefile.conf)
	@echo 'LOCAL = $(LOCAL)'
	@echo 'COQLIB = $(COQLIB)'
	@echo 'DOCDIR = $(DOCDIR)'
	@echo 'OCAMLFIND = $(OCAMLFIND)'
	@echo 'HASNATDYNLINK = $(HASNATDYNLINK)'
	@echo 'SRC_SUBDIRS = $(SRC_SUBDIRS)'
	@echo 'COQ_SRC_SUBDIRS = $(COQ_SRC_SUBDIRS)'
	@echo 'OCAMLFIND = $(OCAMLFIND)'
	@echo 'PP = $(PP)'
	@echo 'COQFLAGS = $(COQFLAGS)'
	@echo 'COQLIB = $(COQLIBS)'
	@echo 'COQLIBINSTALL = $(COQLIBINSTALL)'
	@echo 'COQDOCINSTALL = $(COQDOCINSTALL)'
.PHONY:	printenv

# Generate a .merlin file.  If you need to append directives to this
# file you can extend the merlin-hook target in Makefile.local
.merlin:
	$(SHOW)'FILL .merlin'
	$(HIDE)echo 'FLG $(COQMF_CAMLFLAGS)' > .merlin
	$(HIDE)echo 'B $(COQLIB)' >> .merlin
	$(HIDE)echo 'S $(COQLIB)' >> .merlin
	$(HIDE)$(foreach d,$(COQ_SRC_SUBDIRS), \
		echo 'B $(COQLIB)$(d)' >> .merlin;)
	$(HIDE)$(foreach d,$(COQ_SRC_SUBDIRS), \
		echo 'S $(COQLIB)$(d)' >> .merlin;)
	$(HIDE)$(foreach d,$(SRC_SUBDIRS), echo 'B $(d)' >> .merlin;)
	$(HIDE)$(foreach d,$(SRC_SUBDIRS), echo 'S $(d)' >> .merlin;)
	$(HIDE)$(MAKE) merlin-hook -f "$(SELF)"
.PHONY: merlin

merlin-hook::
	@# Extension point
.PHONY: merlin-hook

# prints all variables
debug:
	$(foreach v,\
		$(sort $(filter-out $(INITIAL_VARS) INITIAL_VARS,\
	       		$(.VARIABLES))),\
	       	$(info $(v) = $($(v))))
.PHONY: debug

.DEFAULT_GOAL := all

# Local Variables:
# mode: makefile-gmake
# End:


==> anc/Makefile.conf <==
# This configuration file was generated by running:
# coq_makefile -f _CoqProject -o Makefile


###############################################################################
#                                                                             #
# Project files.                                                              #
#                                                                             #
###############################################################################

COQMF_VFILES = AdditionalTactics.v Tactics.v TaktikZ.v Atom.v ListFacts.v FiniteSets.v FSetDecide.v FSetNotin.v Environment.v Metatheory.v CaptureSets.v CFsub_Definitions.v CFsub_Infrastructure.v CFsub_Lemmas.v CFsub_CvFacts.v CFsub_Hints.v CFsub_Soundness.v CFsub_Examples.v
COQMF_MLIFILES = 
COQMF_MLFILES = 
COQMF_MLGFILES = 
COQMF_MLPACKFILES = 
COQMF_MLLIBFILES = 
COQMF_CMDLINE_VFILES = 

###############################################################################
#                                                                             #
# Path directives (-I, -R, -Q).                                               #
#                                                                             #
###############################################################################

COQMF_OCAMLLIBS = 
COQMF_SRC_SUBDIRS = 
COQMF_COQLIBS =   -R . Top
COQMF_COQLIBS_NOML =  -R . Top
COQMF_CMDLINE_COQLIBS =   

###############################################################################
#                                                                             #
# Coq configuration.                                                          #
#                                                                             #
###############################################################################

COQMF_LOCAL=0
COQMF_COQLIB=/home/gruszecki/.opam/default/lib/coq/
COQMF_DOCDIR=/home/gruszecki/.opam/default/doc/
COQMF_OCAMLFIND=/home/gruszecki/.opam/default/bin/ocamlfind
COQMF_CAMLFLAGS=-thread -rectypes -w +a-4-9-27-41-42-44-45-48-58   -safe-string -strict-sequence
COQMF_WARN=-warn-error +a-3
COQMF_HASNATDYNLINK=true
COQMF_COQ_SRC_SUBDIRS=config lib clib kernel library engine pretyping interp gramlib gramlib/.pack parsing proofs tactics toplevel printing ide stm vernac plugins/btauto plugins/cc plugins/derive plugins/extraction plugins/firstorder plugins/fourier plugins/funind plugins/ltac plugins/micromega plugins/nsatz plugins/omega plugins/rtauto plugins/setoid_ring plugins/ssr plugins/ssrmatching plugins/syntax
COQMF_WINDRIVE=

###############################################################################
#                                                                             #
# Extra variables.                                                            #
#                                                                             #
###############################################################################

COQMF_OTHERFLAGS = 
COQMF_INSTALLCOQDOCROOT = Top


==> anc/Metatheory.v <==
(** Library for programming languages metatheory.

    Authors: Brian Aydemir and Arthur Charguéraud, with help from
    Aaron Bohannon, Benjamin Pierce, Jeffrey Vaughan, Dimitrios
    Vytiniotis, Stephanie Weirich, and Steve Zdancewic. *)

Require Export AdditionalTactics.
Require Export Atom.
Require Export Environment.

Declare Scope metatheory_scope.
Declare Scope set_scope.

(* ********************************************************************** *)
(** * Notations *)

(** Decidable equality on atoms and natural numbers may be written
    using natural notation. *)

Notation "x == y" :=
  (eq_atom_dec x y) (at level 67) : metatheory_scope.
Notation "i === j" :=
  (Peano_dec.eq_nat_dec i j) (at level 67) : metatheory_scope.

(** Common set operations may be written using infix notation. *)

Notation "E `union` F" :=
  (AtomSet.F.union E F)
  (at level 69, right associativity, format "E  `union`  '/' F")
  : set_scope.
Notation "x `in` E" :=
  (AtomSet.F.In x E) (at level 69) : set_scope.
Notation "x `notin` E" :=
  (~ AtomSet.F.In x E) (at level 69) : set_scope.

Notation "E `subset` F" :=
  (AtomSet.F.Subset E F)
  (at level 68)
  : set_scope.

Notation "E `remove` x" :=
  (AtomSet.F.remove x E)
  (at level 68)
  : set_scope.

(** The empty set may be written similarly to informal practice. *)

Notation "{}" :=
  (AtomSet.F.empty) : metatheory_scope.

(** It is useful to have an abbreviation for constructing singleton
    sets. *)

Notation singleton := (AtomSet.F.singleton).

(** Open the notation scopes declared above. *)

Open Scope metatheory_scope.
Open Scope set_scope.


(* ********************************************************************** *)
(** * Tactic for working with cofinite quantification *)

(** Consider a rule [H] (equivalently, hypothesis, constructor, lemma,
    etc.) of the form [(forall L ..., ... -> (forall y, y `notin` L ->
    P) -> ... -> Q)], where [Q]'s outermost constructor is not a
    [forall].  There may be multiple hypotheses of with the indicated
    form in [H].

    The tactic [(pick fresh x and apply H)] applies [H] to the current
    goal, instantiating [H]'s first argument (i.e., [L]) with the
    finite set of atoms [L'].  In each new subgoal arising from a
    hypothesis of the form [(forall y, y `notin` L -> P)], the atom
    [y] is introduced as [x], and [(y `notin` L)] is introduced using
    a generated name.

    If we view [H] as a rule that uses cofinite quantification, the
    tactic can be read as picking a sufficiently fresh atom to open a
    term with.  *)

Tactic Notation
      "pick" "fresh" ident(atom_name)
      "excluding" constr(L)
      "and" "apply" constr(H) :=
  let L := beautify_fset L in
    first [apply (@H L) | eapply (@H L)];
    match goal with
      | |- forall _, _ `notin` _ -> _ =>
            let Fr := fresh "Fr" in intros atom_name Fr
      | |- forall _, _ `notin` _ -> _ =>
            fail 1 "because" atom_name "is already defined"
      | _ =>
            idtac
    end.


(* ********************************************************************** *)
(** * Automation *)

(** These hints should discharge many of the freshness and inequality
    goals that arise in programming language metatheory proofs, in
    particular those arising from cofinite quantification. *)

Hint Resolve notin_empty notin_singleton notin_union : core.
Hint Extern 4 (_ `notin` _) => simpl_env; notin_solve : core.
Hint Extern 4 (_ <> _ :> atom) => simpl_env; notin_solve : core.


==> anc/README.md <==
# Tracking Captured Variables in Types : Coq proofs

This project contains the Coq proofs for the Tracking Captured Variables in Types paper.

We developed the proofs with Coq version 8.10.0.

A makefile is attached, but to recreate it in case of problems, run the following command:

    coq_makefile -f _CoqProject -o Makefile

Then, to actually build the proofs:

    make
    
## Overview

The proofs are based on an implementation of System F-Sub in locally nameless style.

- All definitions can be found in the file `CFsub_Definitions.v`.
- The files `CFsub_Infrastructure.v` and `CFsub_Lemmas.v` contain technical lemmas related to substitution and the locally nameless representation.
- File `CFsub_CvFacts.v` contains lemmas about `cv`.
- File `CFsub_Hints.v` contains hints and tactics we found useful for in the next file.
- The file `CFsub_Soundness.v` contains lemmas leading to and including preservation and progress.
- Finally, the file `CFsub_Examples.v` contains lemmas leading to and including preservation and progress.


==> anc/Tactics.v <==
From Coq Require Import Strings.String.

Require Import PeanoNat.
Require Import Coq.Strings.String.
Require Import Coq.Lists.List.
Import ListNotations.

Require Export Psatz. (* lia tactic for linear integer arithmetic *)

Hint Extern 1 => exfalso: exfalso.
Hint Extern 1 => lia: lia.
Hint Extern 1 => congruence: congruence.

(** Light tactic which is fast to execute **)

Ltac destruct_pairs :=
  match goal with
  | H: _ * _ |- _ => destruct H
  end.

Ltac destruct_exists :=
  match goal with
  | H: context[exists x, _] |- _ => let freshX := fresh x in destruct H as [ freshX ]
  end.

Ltac destruct_refinements :=
  match goal with
  | H: { x: _ | _ } |- _ => let freshX := fresh x in destruct H as [ freshX ]
  end.

Ltac destruct_and :=
  match goal with
  | H: _ /\ _ |- _ => destruct H
  end.

Ltac destruct_or :=
  match goal with
  | H: _ \/ _ |- _ => destruct H
  end.

Ltac destruct_unit :=
  match goal with
  | u: unit |- _ => destruct u
  end.

Ltac not_unify t1 t2 := tryif unify t1 t2 then fail else idtac.

Ltac invert_constructor_equalities :=
  match goal with
  | H: ?F _ = ?F _ |- _ => not_unify existT F; is_constructor F; inversion H; clear H
  | H: ?F _ _ = ?F _ _ |- _ => not_unify existT F; is_constructor F; inversion H; clear H
  | H: ?F _ _ _ = ?F _ _ _ |- _ => not_unify existT F; is_constructor F; inversion H; clear H
  | H: ?F _ _ _ _ = ?F _ _ _ _ |- _ => not_unify existT F; is_constructor F; inversion H; clear H
  | H: ?F _ _ _ _ _ = ?F _ _ _ _ _ |- _ => not_unify existT F; is_constructor F; inversion H; clear H
  | H: ?F _ _ _ _ _ _ = ?F _ _ _ _ _ _ |- _ => not_unify existT F; is_constructor F; inversion H; clear H
  end.

Ltac f_equal_constructors :=
  match goal with
  | |- ?F _ = ?F _ => is_constructor F; f_equal
  | |- ?F _ _ = ?F _ _ => is_constructor F; f_equal
  | |- ?F _ _ _ = ?F _ _ _ => is_constructor F; f_equal
  | |- ?F _ _ _ _ = ?F _ _ _ _ => is_constructor F; f_equal
  | |- ?F _ _ _ _ _ = ?F _ _ _ _ _ => is_constructor F; f_equal
  | |- ?F _ _ _ _ _ _ = ?F _ _ _ _ _ _ => is_constructor F; f_equal
  end.

Ltac light :=
  (intuition auto) ||
  congruence ||
  subst ||
  (cbn in *) ||
  destruct_exists ||
  destruct_pairs ||
  destruct_refinements ||
  invert_constructor_equalities
.

Ltac lights := repeat light.
Hint Extern 1 => lights: lights.

Ltac clarify :=
  simpl;
  try reflexivity;
  try congruence;
  try eauto;
  try assumption;
  try light.

Ltac clarifies := repeat clarify.

(** Some extra tactics used in particular cases **)

Ltac inversion_solve :=
  match goal with
  | H: _ |- _ => solve [ inversion H; lights ]
  end.

Ltac invert_hyp H :=
  (inversion H; [ idtac ]; clear H) ||
  (inversion H; fail).

Ltac invert_pred P :=
  match goal with
  | H: ?F _ |- _ => unify F P; invert_hyp H
  | H: ?F _ _ |- _ => unify F P; invert_hyp H
  | H: ?F _ _ _ |- _ => unify F P; invert_hyp H
  | H: ?F _ _ _ _ |- _ => unify F P; invert_hyp H
  | H: ?F _ _ _ _ _ |- _ => unify F P; invert_hyp H
  | H: ?F _ _ _ _ _ _ |- _ => unify F P; invert_hyp H
  end.

Ltac invert_pred_unbounded P :=
  match goal with
  | H:?F _ |- _ => unify F P; inversion H
  | H:?F _ _ |- _ => unify F P; inversion H
  | H:?F _ _ _ |- _ => unify F P; inversion H
  | H:?F _ _ _ _ |- _ => unify F P; inversion H
  | H:?F _ _ _ _ _ |- _ => unify F P; inversion H
  | H:?F _ _ _ _ _ _ |- _ => unify F P; inversion H
  end.

Ltac destruct_match :=
  match goal with
  | [ |- context[match ?t with _ => _ end]] =>
      let matched := fresh "matched" in
      destruct t eqn:matched
  | [ H: context[match ?t with _ => _ end] |- _ ] =>
      let matched := fresh "matched" in
      destruct t eqn:matched
  end.

(** Tactics on Coq datastructures, need to be enriched **)

Ltac strings := rewrite eqb_eq in * || rewrite eqb_neq in *.
Hint Extern 1 => strings: strings.

Ltac nats := rewrite Nat.eqb_eq in * || rewrite Nat.eqb_neq in *.
Hint Extern 1 => nats: nats.

Ltac bools :=
  rewrite Bool.orb_false_iff in * ||
  rewrite Bool.orb_true_iff in * ||
  rewrite Bool.andb_false_iff in * ||
  rewrite Bool.andb_true_iff in * ||
  rewrite Bool.negb_true_iff in * ||
  rewrite Bool.negb_false_iff in *
.

Hint Extern 1 => bools: bools.


(** Tactics used to mark contexts to avoid applying the same tactics twice **)

Ltac isThere P := match goal with
  | H: ?Q |- _ => unify P Q
  end.

Ltac termNotThere p :=
  let P := type of p in
    tryif (isThere P) then fail else idtac.

Ltac poseNew E := termNotThere E; pose proof E.

Inductive Marked {T}: T -> string -> Type :=
| Mark: forall t s, Marked t s
.

Ltac clear_marked :=
  repeat match goal with
         | H: Marked _ _ |- _ => clear H
         end.

Notation "'internal'" := (Marked _ _) (at level 50).



(** Useful shorthands that work on any hypothesis in the the context *)

Ltac apply_any :=
  match goal with
  | H: _ |- _ => apply H
  end.

Ltac rewrite_any :=
  match goal with
  | H: _ |- _ => rewrite H in *
  end.

Ltac erewrite_any :=
  match goal with
  | H: _ |- _ => erewrite H in *
  end.

Ltac rewrite_back_any :=
  match goal with
  | H: _ |- _ => rewrite <- H in *
  end.

Ltac eapply_any :=
  match goal with
  | H: _ |- _ => eapply H
  end.

Ltac apply_anywhere f :=
  match goal with
  | H: _ |- _ => apply f in H
  end.

Ltac eapply_anywhere f :=
  match goal with
  | H: _ |- _ => eapply f in H
  end.

Ltac rewrite_anywhere f :=
  match goal with
  | H: _ |- _ => rewrite f in H
  end.

Ltac rewrite_back_anywhere f :=
  match goal with
  | H: _ |- _ => rewrite <- f in H
  end.

Ltac erewrite_anywhere f :=
  match goal with
  | H: _ |- _ => erewrite f in H
  end.

Ltac instantiate_any :=
  match goal with
  | H1: forall x1, _ -> _, H2: _ |- _ =>
    poseNew (Mark (H1,H2) "instantiation");
    pose proof (H1 _ H2)
  | H1: forall x1 x2, _ -> _, H2: _ |- _ =>
    poseNew (Mark (H1, H2) "instantiation");
    pose proof (H1 _ _ H2)
  | H1: forall x1 x2 x3, _ -> _, H2: _ |- _ =>
    poseNew (Mark (H1,H2) "instantiation");
    pose proof (H1 _ _ _ H2)
  | H1: forall x1 x2 x3 x4, _ -> _, H2: _ |- _ =>
    poseNew (Mark (H1,H2) "instantiation");
    pose proof (H1 _ _ _ _ H2)
  | H1: forall x1 x2 x3 x4 x5, _ -> _, H2: _ |- _ =>
    poseNew (Mark (H1,H2) "instantiation");
    pose proof (H1 _ _ _ _ _ H2)
  | H1: forall x1 x2 x3 x4 x5 x6, _ -> _, H2: _ |- _ =>
    poseNew (Mark (H1,H2) "instantiation");
    pose proof (H1 _ _ _ _ _ _ H2)
  end.

Ltac instantiate_forall :=
  match goal with
  | H: forall x, _, x: _ |- _ =>
    poseNew (Mark (H, x) "instantiate_forall");
    pose proof (H x)
  end.

Hint Extern 1 => apply_any: apply_any.
Hint Extern 1 => eapply_any: eapply_any.
Hint Extern 1 => rewrite_any: rewrite_any.
Hint Extern 1 => erewrite_any: erewrite_any.


(** Remove duplicate propositions **)

Ltac removeDuplicateProps :=
  repeat match goal with
  | [ H1: ?P, H2: ?P |- _ ] =>
    match type of P with
    | Prop => idtac
    end;  clear H2
  end.


(** An another way of getting postcondition of function calls **)

Ltac has_proj T :=
  match T with
  | context[proj1_sig] => idtac
  end.

Ltac no_proj T := tryif has_proj T then fail else idtac.

(* We use no_proj to first destruct innermost calls *)
Ltac destruct_proj1_sigs :=
  match goal with
  | |- context[proj1_sig ?T] => no_proj T; destruct T
  | H: context[proj1_sig ?T] |- _ => no_proj T; destruct T
  | |- context[proj1_sig ?T] => destruct T
  | H: context[proj1_sig ?T] |- _ => destruct T
  end.

Ltac is_cons e :=
  match e with
  | _ :: _ => idtac
  end.

Ltac find_false :=
  match goal with
  | H: context[?e] |- _ =>
    let T := type of e in
    unify T False; destruct e
  | |- context[?e] =>
    let T := type of e in
    unify T False; destruct e
  end.

Lemma smaller_greater:
  forall a b, a <= b -> b < a + 1 -> a = b.
Proof.
  intros; lia.
Qed.

Ltac smaller_greater :=
  match goal with
  | H1: ?a <= ?b, H2: ?b < ?a + 1 |- _ =>
    pose proof (smaller_greater a b H1 H2); clear H1; clear H2
  end.



==> anc/TaktikZ.v <==
(* ====================================================================== *)
(* ====================================================================== *)
(** * Borrowed from LibTactics *)

Set Implicit Arguments.

Require Import Coq.Lists.List.

(* Added instead of LibTactics' custom rapply. *)
Require Import Program.Tactics.

Declare Scope ltac_scope.

(* ********************************************************************** *)
(** * Tools for Programming with Ltac *)

(* ---------------------------------------------------------------------- *)
(** ** Identity Continuation *)

Ltac idcont tt :=
  idtac.

(* ---------------------------------------------------------------------- *)
(** ** Untyped Arguments for Tactics *)

(** Any Coq value can be boxed into the type [Boxer]. This is
    useful to use Coq computations for implementing tactics. *)

Inductive Boxer : Type :=
  | boxer : forall (A:Type), A -> Boxer.


(* ---------------------------------------------------------------------- *)
(** ** Optional Arguments for Tactics  *)

(** [ltac_no_arg] is a constant that can be used to simulate
    optional arguments in tactic definitions.
    Use [mytactic ltac_no_arg] on the tactic invokation,
    and use [match arg with ltac_no_arg => ..] or
    [match type of arg with ltac_No_arg  => ..] to
    test whether an argument was provided. *)

Inductive ltac_No_arg : Set :=
  | ltac_no_arg : ltac_No_arg.


(* ---------------------------------------------------------------------- *)
(** ** Wildcard Arguments for Tactics  *)

(** [ltac_wild] is a constant that can be used to simulate
    wildcard arguments in tactic definitions. Notation is [__]. *)

Inductive ltac_Wild : Set :=
  | ltac_wild : ltac_Wild.

Notation "'__'" := ltac_wild : ltac_scope.

(** [ltac_wilds] is another constant that is typically used to
    simulate a sequence of [N] wildcards, with [N] chosen
    appropriately depending on the context. Notation is [___]. *)

Inductive ltac_Wilds : Set :=
  | ltac_wilds : ltac_Wilds.

Notation "'___'" := ltac_wilds : ltac_scope.

Open Scope ltac_scope.


(* ---------------------------------------------------------------------- *)
(** ** Position Markers *)

(** [ltac_Mark] and [ltac_mark] are dummy definitions used as sentinel
    by tactics, to mark a certain position in the context or in the goal. *)

Inductive ltac_Mark : Type :=
  | ltac_mark : ltac_Mark.

(** [gen_until_mark] repeats [generalize] on hypotheses from the
    context, starting from the bottom and stopping as soon as reaching
    an hypothesis of type [Mark]. If fails if [Mark] does not
    appear in the context. *)

Ltac gen_until_mark :=
  match goal with H: ?T |- _ =>
  match T with
  | ltac_Mark => clear H
  | _ => generalize H; clear H; gen_until_mark
  end end.

(** [gen_until_mark_with_processing F] is similar to [gen_until_mark]
    except that it calls [F] on each hypothesis immediately before
    generalizing it. This is useful for processing the hypotheses. *)

Ltac gen_until_mark_with_processing cont :=
  match goal with H: ?T |- _ =>
  match T with
  | ltac_Mark => clear H
  | _ => cont H; generalize H; clear H;
         gen_until_mark_with_processing cont
  end end.

(** [intro_until_mark] repeats [intro] until reaching an hypothesis of
    type [Mark]. It throws away the hypothesis [Mark].
    It fails if [Mark] does not appear as an hypothesis in the
    goal. *)

Ltac intro_until_mark :=
  match goal with
  | |- (ltac_Mark -> _) => intros _
  | _ => intro; intro_until_mark
  end.


(* ---------------------------------------------------------------------- *)
(** ** List of Arguments for Tactics  *)

(** A datatype of type [list Boxer] is used to manipulate list of
    Coq values in ltac. Notation is [>> v1 v2 ... vN] for building
    a list containing the values [v1] through [vN]. *)
(* Note: could attempt the use of a recursive notation *)

Notation "'>>'" :=
  (@nil Boxer)
  (at level 0)
  : ltac_scope.
Notation "'>>' v1" :=
  ((boxer v1)::nil)
  (at level 0, v1 at level 0)
  : ltac_scope.
Notation "'>>' v1 v2" :=
  ((boxer v1)::(boxer v2)::nil)
  (at level 0, v1 at level 0, v2 at level 0)
  : ltac_scope.
Notation "'>>' v1 v2 v3" :=
  ((boxer v1)::(boxer v2)::(boxer v3)::nil)
  (at level 0, v1 at level 0, v2 at level 0, v3 at level 0)
  : ltac_scope.
Notation "'>>' v1 v2 v3 v4" :=
  ((boxer v1)::(boxer v2)::(boxer v3)::(boxer v4)::nil)
  (at level 0, v1 at level 0, v2 at level 0, v3 at level 0,
   v4 at level 0)
  : ltac_scope.
Notation "'>>' v1 v2 v3 v4 v5" :=
  ((boxer v1)::(boxer v2)::(boxer v3)::(boxer v4)::(boxer v5)::nil)
  (at level 0, v1 at level 0, v2 at level 0, v3 at level 0,
   v4 at level 0, v5 at level 0)
  : ltac_scope.
Notation "'>>' v1 v2 v3 v4 v5 v6" :=
  ((boxer v1)::(boxer v2)::(boxer v3)::(boxer v4)::(boxer v5)
   ::(boxer v6)::nil)
  (at level 0, v1 at level 0, v2 at level 0, v3 at level 0,
   v4 at level 0, v5 at level 0, v6 at level 0)
  : ltac_scope.
Notation "'>>' v1 v2 v3 v4 v5 v6 v7" :=
  ((boxer v1)::(boxer v2)::(boxer v3)::(boxer v4)::(boxer v5)
   ::(boxer v6)::(boxer v7)::nil)
  (at level 0, v1 at level 0, v2 at level 0, v3 at level 0,
   v4 at level 0, v5 at level 0, v6 at level 0, v7 at level 0)
  : ltac_scope.
Notation "'>>' v1 v2 v3 v4 v5 v6 v7 v8" :=
  ((boxer v1)::(boxer v2)::(boxer v3)::(boxer v4)::(boxer v5)
   ::(boxer v6)::(boxer v7)::(boxer v8)::nil)
  (at level 0, v1 at level 0, v2 at level 0, v3 at level 0,
   v4 at level 0, v5 at level 0, v6 at level 0, v7 at level 0,
   v8 at level 0)
  : ltac_scope.
Notation "'>>' v1 v2 v3 v4 v5 v6 v7 v8 v9" :=
  ((boxer v1)::(boxer v2)::(boxer v3)::(boxer v4)::(boxer v5)
   ::(boxer v6)::(boxer v7)::(boxer v8)::(boxer v9)::nil)
  (at level 0, v1 at level 0, v2 at level 0, v3 at level 0,
   v4 at level 0, v5 at level 0, v6 at level 0, v7 at level 0,
   v8 at level 0, v9 at level 0)
  : ltac_scope.
Notation "'>>' v1 v2 v3 v4 v5 v6 v7 v8 v9 v10" :=
  ((boxer v1)::(boxer v2)::(boxer v3)::(boxer v4)::(boxer v5)
   ::(boxer v6)::(boxer v7)::(boxer v8)::(boxer v9)::(boxer v10)::nil)
  (at level 0, v1 at level 0, v2 at level 0, v3 at level 0,
   v4 at level 0, v5 at level 0, v6 at level 0, v7 at level 0,
   v8 at level 0, v9 at level 0, v10 at level 0)
  : ltac_scope.
Notation "'>>' v1 v2 v3 v4 v5 v6 v7 v8 v9 v10 v11" :=
  ((boxer v1)::(boxer v2)::(boxer v3)::(boxer v4)::(boxer v5)
   ::(boxer v6)::(boxer v7)::(boxer v8)::(boxer v9)::(boxer v10)
   ::(boxer v11)::nil)
  (at level 0, v1 at level 0, v2 at level 0, v3 at level 0,
   v4 at level 0, v5 at level 0, v6 at level 0, v7 at level 0,
   v8 at level 0, v9 at level 0, v10 at level 0, v11 at level 0)
  : ltac_scope.
Notation "'>>' v1 v2 v3 v4 v5 v6 v7 v8 v9 v10 v11 v12" :=
  ((boxer v1)::(boxer v2)::(boxer v3)::(boxer v4)::(boxer v5)
   ::(boxer v6)::(boxer v7)::(boxer v8)::(boxer v9)::(boxer v10)
   ::(boxer v11)::(boxer v12)::nil)
  (at level 0, v1 at level 0, v2 at level 0, v3 at level 0,
   v4 at level 0, v5 at level 0, v6 at level 0, v7 at level 0,
   v8 at level 0, v9 at level 0, v10 at level 0, v11 at level 0,
   v12 at level 0)
  : ltac_scope.
Notation "'>>' v1 v2 v3 v4 v5 v6 v7 v8 v9 v10 v11 v12 v13" :=
  ((boxer v1)::(boxer v2)::(boxer v3)::(boxer v4)::(boxer v5)
   ::(boxer v6)::(boxer v7)::(boxer v8)::(boxer v9)::(boxer v10)
   ::(boxer v11)::(boxer v12)::(boxer v13)::nil)
  (at level 0, v1 at level 0, v2 at level 0, v3 at level 0,
   v4 at level 0, v5 at level 0, v6 at level 0, v7 at level 0,
   v8 at level 0, v9 at level 0, v10 at level 0, v11 at level 0,
   v12 at level 0, v13 at level 0)
  : ltac_scope.

(** The tactic [list_boxer_of] inputs a term [E] and returns a term
    of type "list boxer", according to the following rules:
    - if [E] is already of type "list Boxer", then it returns [E];
    - otherwise, it returns the list [(boxer E)::nil]. *)
Ltac list_boxer_of E :=
  match type of E with
  | List.list Boxer => constr:(E)
  | _ => constr:((boxer E)::nil)
  end.

(* ---------------------------------------------------------------------- *)
(** ** On-the-Fly Removal of Hypotheses *)

(** In a list of arguments [>> H1 H2 .. HN] passed to a tactic
    such as [lets] or [applys] or [forwards] or [specializes],
    the term [rm], an identity function, can be placed in front
    of the name of an hypothesis to be deleted. *)

Definition rm (A:Type) (X:A) := X.

(** [rm_term E] removes one hypothesis that admits the same
    type as [E]. *)

Ltac rm_term E :=
  let T := type of E in
  match goal with H: T |- _ => try clear H end.

(** [rm_inside E] calls [rm_term Ei] for any subterm
    of the form [rm Ei] found in E *)

Ltac rm_inside E :=
  let go E := rm_inside E in
  match E with
  | rm ?X => rm_term X
  | ?X1 ?X2 =>
     go X1; go X2
  | ?X1 ?X2 ?X3 =>
     go X1; go X2; go X3
  | ?X1 ?X2 ?X3 ?X4 =>
     go X1; go X2; go X3; go X4
  | ?X1 ?X2 ?X3 ?X4 ?X5 =>
     go X1; go X2; go X3; go X4; go X5
  | ?X1 ?X2 ?X3 ?X4 ?X5 ?X6 =>
     go X1; go X2; go X3; go X4; go X5; go X6
  | ?X1 ?X2 ?X3 ?X4 ?X5 ?X6 ?X7 =>
     go X1; go X2; go X3; go X4; go X5; go X6; go X7
  | ?X1 ?X2 ?X3 ?X4 ?X5 ?X6 ?X7 ?X8 =>
     go X1; go X2; go X3; go X4; go X5; go X6; go X7; go X8
  | ?X1 ?X2 ?X3 ?X4 ?X5 ?X6 ?X7 ?X8 ?X9 =>
     go X1; go X2; go X3; go X4; go X5; go X6; go X7; go X8; go X9
  | ?X1 ?X2 ?X3 ?X4 ?X5 ?X6 ?X7 ?X8 ?X9 ?X10 =>
     go X1; go X2; go X3; go X4; go X5; go X6; go X7; go X8; go X9; go X10
  | _ => idtac
  end.

(** For faster performance, one may deactivate [rm_inside] by
    replacing the body of this definition with [idtac]. *)

Ltac fast_rm_inside E :=
  rm_inside E.

(* ---------------------------------------------------------------------- *)
(** ** Testing evars and non-evars *)

(** [is_not_evar E] succeeds only if [E] is not an evar;
    it fails otherwise. It thus implements the negation of [is_evar] *)

Ltac is_not_evar E :=
  first [ is_evar E; fail 1
        | idtac ].

(** [is_evar_as_bool E] evaluates to [true] if [E] is an evar
    and to [false] otherwise. *)

Ltac is_evar_as_bool E :=
  constr:(ltac:(first
    [ is_evar E; exact true
    | exact false ])).

(** [has_no_evar E] succeeds if [E] contains no evars. *)

Ltac has_no_evar E :=
  first [ has_evar E; fail 1 | idtac ].


(* ---------------------------------------------------------------------- *)
(** ** Check No Evar in Goal *)

Ltac check_noevar M :=
  first [ has_evar M; fail 2 | idtac ].

Ltac check_noevar_hyp H :=
  let T := type of H in check_noevar T.

Ltac check_noevar_goal :=
  match goal with |- ?G => check_noevar G end.

(* ********************************************************************** *)
(** * Backward and Forward Chaining *)

(* ---------------------------------------------------------------------- *)
(** ** Application *)

(** [lets_base H E] adds an hypothesis [H : T] to the context, where [T] is
    the type of term [E]. If [H] is an introduction pattern, it will
    destruct [H] according to the pattern. *)

Ltac lets_base I E := generalize E; intros I.

(** [applys_to H E] transform the type of hypothesis [H] by
    replacing it by the result of the application of the term
    [E] to [H]. Intuitively, it is equivalent to [lets H: (E H)]. *)

Tactic Notation "applys_to" hyp(H) constr(E) :=
  let H' := fresh "TEMP" in rename H into H';
  (first [ lets_base H (E H')
         | lets_base H (E _ H')
         | lets_base H (E _ _ H')
         | lets_base H (E _ _ _ H')
         | lets_base H (E _ _ _ _ H')
         | lets_base H (E _ _ _ _ _ H')
         | lets_base H (E _ _ _ _ _ _ H')
         | lets_base H (E _ _ _ _ _ _ _ H')
         | lets_base H (E _ _ _ _ _ _ _ _ H')
         | lets_base H (E _ _ _ _ _ _ _ _ _ H') ]
  ); clear H'.

(** [applys_to H1,...,HN E] applys [E] to several hypotheses *)

Tactic Notation "applys_to" hyp(H1) "," hyp(H2) constr(E) :=
  applys_to H1 E; applys_to H2 E.
Tactic Notation "applys_to" hyp(H1) "," hyp(H2) "," hyp(H3) constr(E) :=
  applys_to H1 E; applys_to H2 E; applys_to H3 E.
Tactic Notation "applys_to" hyp(H1) "," hyp(H2) "," hyp(H3) "," hyp(H4) constr(E) :=
  applys_to H1 E; applys_to H2 E; applys_to H3 E; applys_to H4 E.

(* ---------------------------------------------------------------------- *)
(** ** Instantiation and Forward-Chaining *)

(** The instantiation tactics are used to instantiate a lemma [E]
    (whose type is a product) on some arguments. The type of [E] is
    made of implications and universal quantifications, e.g.
    [forall x, P x -> forall y z, Q x y z -> R z].

    The first possibility is to provide arguments in order: first [x],
    then a proof of [P x], then [y] etc... In this mode, called "Args",
    all the arguments are to be provided. If a wildcard is provided
    (written [__]), then an existential variable will be introduced in
    place of the argument.

    It is very convenient to give some arguments the lemma should be
    instantiated on, and let the tactic find out automatically where
    underscores should be insterted. Underscore arguments [__] are
    interpret as follows: an underscore means that we want to skip the
    argument that has the same type as the next real argument provided
    (real means not an underscore). If there is no real argument after
    underscore, then the underscore is used for the first possible argument.

    The general syntax is [tactic (>> E1 .. EN)] where [tactic] is
    the name of the tactic (possibly with some arguments) and [Ei]
    are the arguments. Moreover, some tactics accept the syntax
    [tactic E1 .. EN] as short for [tactic (>> E1 .. EN)] for
    values of [N] up to 5.

    Finally, if the argument [EN] given is a triple-underscore [___],
    then it is equivalent to providing a list of wildcards, with
    the appropriate number of wildcards. This means that all
    the remaining arguments of the lemma will be instantiated.
    Definitions in the conclusion are not unfolded in this case. *)

(* Underlying implementation *)

Ltac app_assert t P cont :=
  let H := fresh "TEMP" in
  assert (H : P); [ | cont(t H); clear H ].

Ltac app_evar t A cont :=
  let x := fresh "TEMP" in
  evar (x:A);
  let t' := constr:(t x) in
  let t'' := (eval unfold x in t') in
  subst x; cont t''.

Ltac app_arg t P v cont :=
  let H := fresh "TEMP" in
  assert (H : P); [ apply v | cont(t H); try clear H ].

Ltac build_app_alls t final :=
  let rec go t :=
    match type of t with
    | ?P -> ?Q => app_assert t P go
    | forall _:?A, _ => app_evar t A go
    | _ => final t
    end in
  go t.

Ltac boxerlist_next_type vs :=
  match vs with
  | nil => constr:(ltac_wild)
  | (boxer ltac_wild)::?vs' => boxerlist_next_type vs'
  | (boxer ltac_wilds)::_ => constr:(ltac_wild)
  | (@boxer ?T _)::_ => constr:(T)
  end.

(* Note: refuse to instantiate a dependent hypothesis with a proposition;
    refuse to instantiate an argument of type Type with one that
    does not have the type Type.
*)

Ltac build_app_hnts t vs final :=
  let rec go t vs :=
    match vs with
    | nil => first [ final t | fail 1 ]
    | (boxer ltac_wilds)::_ => first [ build_app_alls t final | fail 1 ]
    | (boxer ?v)::?vs' =>
      let cont t' := go t' vs in
      let cont' t' := go t' vs' in
      let T := type of t in
      let T := eval hnf in T in
      match v with
      | ltac_wild =>
         first [ let U := boxerlist_next_type vs' in
           match U with
           | ltac_wild =>
             match T with
             | ?P -> ?Q => first [ app_assert t P cont' | fail 3 ]
             | forall _:?A, _ => first [ app_evar t A cont' | fail 3 ]
             end
           | _ =>
             match T with  (* should test T for unifiability *)
             | U -> ?Q => first [ app_assert t U cont' | fail 3 ]
             | forall _:U, _ => first [ app_evar t U cont' | fail 3 ]
             | ?P -> ?Q => first [ app_assert t P cont | fail 3 ]
             | forall _:?A, _ => first [ app_evar t A cont | fail 3 ]
             end
           end
         | fail 2 ]
      | _ =>
          match T with
          | ?P -> ?Q => first [ app_arg t P v cont'
                              | app_assert t P cont
                              | fail 3 ]
           | forall _:Type, _ =>
              match type of v with
              | Type => first [ cont' (t v)
                              | app_evar t Type cont
                              | fail 3 ]
              | _ => first [ app_evar t Type cont
                           | fail 3 ]
              end
          | forall _:?A, _ =>
             let V := type of v in
             match type of V with
             | Prop =>  first [ app_evar t A cont
                              | fail 3 ]
             | _ => first [ cont' (t v)
                          | app_evar t A cont
                          | fail 3 ]
             end
          end
      end
    end in
  go t vs.


(** newer version : support for typeclasses *)

Ltac app_typeclass t cont :=
  let t' := constr:(t _) in
  cont t'.

Ltac build_app_alls t final ::=
  let rec go t :=
    match type of t with
    | ?P -> ?Q => app_assert t P go
    | forall _:?A, _ =>
        first [ app_evar t A go
              | app_typeclass t go
              | fail 3 ]
    | _ => final t
    end in
  go t.

Ltac build_app_hnts t vs final ::=
  let rec go t vs :=
    match vs with
    | nil => first [ final t | fail 1 ]
    | (boxer ltac_wilds)::_ => first [ build_app_alls t final | fail 1 ]
    | (boxer ?v)::?vs' =>
      let cont t' := go t' vs in
      let cont' t' := go t' vs' in
      let T := type of t in
      let T := eval hnf in T in
      match v with
      | ltac_wild =>
         first [ let U := boxerlist_next_type vs' in
           match U with
           | ltac_wild =>
             match T with
             | ?P -> ?Q => first [ app_assert t P cont' | fail 3 ]
             | forall _:?A, _ => first [ app_typeclass t cont'
                                       | app_evar t A cont'
                                       | fail 3 ]
             end
           | _ =>
             match T with  (* should test T for unifiability *)
             | U -> ?Q => first [ app_assert t U cont' | fail 3 ]
             | forall _:U, _ => first
                 [ app_typeclass t cont'
                 | app_evar t U cont'
                 | fail 3 ]
             | ?P -> ?Q => first [ app_assert t P cont | fail 3 ]
             | forall _:?A, _ => first
                 [ app_typeclass t cont
                 | app_evar t A cont
                 | fail 3 ]
             end
           end
         | fail 2 ]
      | _ =>
          match T with
          | ?P -> ?Q => first [ app_arg t P v cont'
                              | app_assert t P cont
                              | fail 3 ]
           | forall _:Type, _ =>
              match type of v with
              | Type => first [ cont' (t v)
                              | app_evar t Type cont
                              | fail 3 ]
              | _ => first [ app_evar t Type cont
                           | fail 3 ]
              end
          | forall _:?A, _ =>
             let V := type of v in
             match type of V with
             | Prop => first [ app_typeclass t cont
                              | app_evar t A cont
                              | fail 3 ]
             | _ => first [ cont' (t v)
                          | app_typeclass t cont
                          | app_evar t A cont
                          | fail 3 ]
             end
          end
      end
    end in
  go t vs.
  (* --Note: use local function for first [...] *)


Ltac build_app args final :=
  first [
    match args with (@boxer ?T ?t)::?vs =>
      let t := constr:(t:T) in
      build_app_hnts t vs final;
      fast_rm_inside args
    end
  | fail 1 "Instantiation fails for:" args].

Ltac unfold_head_until_product T :=
  eval hnf in T.

Ltac args_unfold_head_if_not_product args :=
  match args with (@boxer ?T ?t)::?vs =>
    let T' := unfold_head_until_product T in
    constr:((@boxer T' t)::vs)
  end.

Ltac args_unfold_head_if_not_product_but_params args :=
  match args with
  | (boxer ?t)::(boxer ?v)::?vs =>
     args_unfold_head_if_not_product args
  | _ => constr:(args)
  end.

(** [lets H: (>> E0 E1 .. EN)] will instantiate lemma [E0]
    on the arguments [Ei] (which may be wildcards [__]),
    and name [H] the resulting term. [H] may be an introduction
    pattern, or a sequence of introduction patterns [I1 I2 IN],
    or empty.
    Syntax [lets H: E0 E1 .. EN] is also available. If the last
    argument [EN] is [___] (triple-underscore), then all
    arguments of [H] will be instantiated. *)

Ltac lets_build I Ei :=
  let args := list_boxer_of Ei in
  let args := args_unfold_head_if_not_product_but_params args in
(*    let Ei''' := args_unfold_head_if_not_product Ei'' in*)
  build_app args ltac:(fun R => lets_base I R).

Tactic Notation "lets" simple_intropattern(I) ":" constr(E) :=
  lets_build I E.
Tactic Notation "lets" ":" constr(E) :=
  let H := fresh in lets H: E.
Tactic Notation "lets" ":" constr(E0)
 constr(A1) :=
  lets: (>> E0 A1).
Tactic Notation "lets" ":" constr(E0)
 constr(A1) constr(A2) :=
  lets: (>> E0 A1 A2).
Tactic Notation "lets" ":" constr(E0)
 constr(A1) constr(A2) constr(A3) :=
  lets: (>> E0 A1 A2 A3).
Tactic Notation "lets" ":" constr(E0)
 constr(A1) constr(A2) constr(A3) constr(A4) :=
  lets: (>> E0 A1 A2 A3 A4).
Tactic Notation "lets" ":" constr(E0)
 constr(A1) constr(A2) constr(A3) constr(A4) constr(A5) :=
  lets: (>> E0 A1 A2 A3 A4 A5).

(* DEPRECATED syntax [lets I1 I2] *)
Tactic Notation "lets" simple_intropattern(I1) simple_intropattern(I2)
 ":" constr(E) :=
  lets [I1 I2]: E.
Tactic Notation "lets" simple_intropattern(I1) simple_intropattern(I2)
 simple_intropattern(I3) ":" constr(E) :=
  lets [I1 [I2 I3]]: E.
Tactic Notation "lets" simple_intropattern(I1) simple_intropattern(I2)
 simple_intropattern(I3) simple_intropattern(I4) ":" constr(E) :=
  lets [I1 [I2 [I3 I4]]]: E.
Tactic Notation "lets" simple_intropattern(I1) simple_intropattern(I2)
 simple_intropattern(I3) simple_intropattern(I4) simple_intropattern(I5)
 ":" constr(E) :=
  lets [I1 [I2 [I3 [I4 I5]]]]: E.

Tactic Notation "lets" simple_intropattern(I) ":" constr(E0)
 constr(A1) :=
  lets I: (>> E0 A1).
Tactic Notation "lets" simple_intropattern(I) ":" constr(E0)
 constr(A1) constr(A2) :=
  lets I: (>> E0 A1 A2).
Tactic Notation "lets" simple_intropattern(I) ":" constr(E0)
 constr(A1) constr(A2) constr(A3) :=
  lets I: (>> E0 A1 A2 A3).
Tactic Notation "lets" simple_intropattern(I) ":" constr(E0)
 constr(A1) constr(A2) constr(A3) constr(A4) :=
  lets I: (>> E0 A1 A2 A3 A4).
Tactic Notation "lets" simple_intropattern(I) ":" constr(E0)
 constr(A1) constr(A2) constr(A3) constr(A4) constr(A5) :=
  lets I: (>> E0 A1 A2 A3 A4 A5).

Tactic Notation "lets" simple_intropattern(I1) simple_intropattern(I2) ":" constr(E0)
 constr(A1) :=
  lets [I1 I2]: E0 A1.
Tactic Notation "lets" simple_intropattern(I1) simple_intropattern(I2) ":" constr(E0)
 constr(A1) constr(A2) :=
  lets [I1 I2]: E0 A1 A2.
Tactic Notation "lets" simple_intropattern(I1) simple_intropattern(I2) ":" constr(E0)
 constr(A1) constr(A2) constr(A3) :=
  lets [I1 I2]: E0 A1 A2 A3.
Tactic Notation "lets" simple_intropattern(I1) simple_intropattern(I2) ":" constr(E0)
 constr(A1) constr(A2) constr(A3) constr(A4) :=
  lets [I1 I2]: E0 A1 A2 A3 A4.
Tactic Notation "lets" simple_intropattern(I1) simple_intropattern(I2) ":" constr(E0)
 constr(A1) constr(A2) constr(A3) constr(A4) constr(A5) :=
  lets [I1 I2]: E0 A1 A2 A3 A4 A5.


(** [forwards H: (>> E0 E1 .. EN)] is short for
    [forwards H: (>> E0 E1 .. EN ___)].
    The arguments [Ei] can be wildcards [__] (except [E0]).
    [H] may be an introduction pattern, or a sequence of
    introduction pattern, or empty.
    Syntax [forwards H: E0 E1 .. EN] is also available. *)

Ltac forwards_build_app_arg Ei :=
  let args := list_boxer_of Ei in
  let args := (eval simpl in (args ++ ((boxer ___)::nil))) in
  let args := args_unfold_head_if_not_product args in
  args.

Ltac forwards_then Ei cont :=
  let args := forwards_build_app_arg Ei in
  let args := args_unfold_head_if_not_product_but_params args in
  build_app args cont.

Tactic Notation "forwards" simple_intropattern(I) ":" constr(Ei) :=
  let args := forwards_build_app_arg Ei in
  lets I: args.

Tactic Notation "forwards" ":" constr(E) :=
  let H := fresh in forwards H: E.
Tactic Notation "forwards" ":" constr(E0)
 constr(A1) :=
  forwards: (>> E0 A1).
Tactic Notation "forwards" ":" constr(E0)
 constr(A1) constr(A2) :=
  forwards: (>> E0 A1 A2).
Tactic Notation "forwards" ":" constr(E0)
 constr(A1) constr(A2) constr(A3) :=
  forwards: (>> E0 A1 A2 A3).
Tactic Notation "forwards" ":" constr(E0)
 constr(A1) constr(A2) constr(A3) constr(A4) :=
  forwards: (>> E0 A1 A2 A3 A4).
Tactic Notation "forwards" ":" constr(E0)
 constr(A1) constr(A2) constr(A3) constr(A4) constr(A5) :=
  forwards: (>> E0 A1 A2 A3 A4 A5).

(* --DEPRECATED syntax *)
Tactic Notation "forwards" simple_intropattern(I1) simple_intropattern(I2)
 ":" constr(E) :=
  forwards [I1 I2]: E.
Tactic Notation "forwards" simple_intropattern(I1) simple_intropattern(I2)
 simple_intropattern(I3) ":" constr(E) :=
  forwards [I1 [I2 I3]]: E.
Tactic Notation "forwards" simple_intropattern(I1) simple_intropattern(I2)
 simple_intropattern(I3) simple_intropattern(I4) ":" constr(E) :=
  forwards [I1 [I2 [I3 I4]]]: E.
Tactic Notation "forwards" simple_intropattern(I1) simple_intropattern(I2)
 simple_intropattern(I3) simple_intropattern(I4) simple_intropattern(I5)
 ":" constr(E) :=
  forwards [I1 [I2 [I3 [I4 I5]]]]: E.

Tactic Notation "forwards" simple_intropattern(I) ":" constr(E0)
 constr(A1) :=
  forwards I: (>> E0 A1).
Tactic Notation "forwards" simple_intropattern(I) ":" constr(E0)
 constr(A1) constr(A2) :=
  forwards I: (>> E0 A1 A2).
Tactic Notation "forwards" simple_intropattern(I) ":" constr(E0)
 constr(A1) constr(A2) constr(A3) :=
  forwards I: (>> E0 A1 A2 A3).
Tactic Notation "forwards" simple_intropattern(I) ":" constr(E0)
 constr(A1) constr(A2) constr(A3) constr(A4) :=
  forwards I: (>> E0 A1 A2 A3 A4).
Tactic Notation "forwards" simple_intropattern(I) ":" constr(E0)
 constr(A1) constr(A2) constr(A3) constr(A4) constr(A5) :=
  forwards I: (>> E0 A1 A2 A3 A4 A5).

(** [applys (>> E0 E1 .. EN)] instantiates lemma [E0]
    on the arguments [Ei] (which may be wildcards [__]),
    and apply the resulting term to the current goal,
    using the tactic [applys] defined earlier on.
    [applys E0 E1 E2 .. EN] is also available. *)

Ltac applys_build Ei :=
  let args := list_boxer_of Ei in
  let args := args_unfold_head_if_not_product_but_params args in
  build_app args ltac:(fun R =>
   first [ apply R | eapply R | rapply R ]).

Ltac applys_base E :=
  match type of E with
  | list Boxer => applys_build E
  | _ => first [ rapply E | applys_build E ]
  end; fast_rm_inside E.

Tactic Notation "applys" constr(E) :=
  applys_base E.
Tactic Notation "applys" constr(E0) constr(A1) :=
  applys (>> E0 A1).
Tactic Notation "applys" constr(E0) constr(A1) constr(A2) :=
  applys (>> E0 A1 A2).
Tactic Notation "applys" constr(E0) constr(A1) constr(A2) constr(A3) :=
  applys (>> E0 A1 A2 A3).
Tactic Notation "applys" constr(E0) constr(A1) constr(A2) constr(A3) constr(A4) :=
  applys (>> E0 A1 A2 A3 A4).
Tactic Notation "applys" constr(E0) constr(A1) constr(A2) constr(A3) constr(A4) constr(A5) :=
  applys (>> E0 A1 A2 A3 A4 A5).


(* ====================================================================== *)
(* ====================================================================== *)
(** * Borrowed from
      https://gitlab.mpi-sws.org/iris/stdpp/-/blob/master/theories/tactics.v *)

(** The tactic [select pat tac] finds the last (i.e., bottommost) hypothesis
matching [pat] and passes it to the continuation [tac]. Its main advantage over
using [match goal with ] directly is that it is shorter. If [pat] matches
multiple hypotheses and [tac] fails, then [select tac] will not backtrack on
subsequent matching hypotheses.

The tactic [select] is written in CPS and does not return the name of the
hypothesis due to limitations in the Ltac1 tactic runtime (see
https://gitter.im/coq/coq?at=5e96c82f85b01628f04bbb89). *)
Tactic Notation "select" open_constr(pat) tactic3(tac) :=
  lazymatch goal with
  (** Before running [tac] on the hypothesis [H] we must first unify the
      pattern [pat] with the term it matched against. This forces every evar
      coming from [pat] (and in particular from the holes [_] it contains and
      from the implicit arguments it uses) to be instantiated. If we do not do
      so then shelved goals are produced for every such evar. *)
  | H : pat |- _ => let T := (type of H) in unify T pat; tac H
  end.
(** [select_revert] reverts the first hypothesis matching [pat]. *)
Tactic Notation "revert" "select" open_constr(pat) := select pat (fun H => revert H).

Tactic Notation "rename" "select" open_constr(pat) "into" ident(name) :=
  select pat (fun H => rename H into name).

Tactic Notation "inversion" "select" open_constr(pat) :=
  select pat (fun H => inversion H).

Tactic Notation "destruct" "select" open_constr(pat) :=
  select pat (fun H => destruct H).

Tactic Notation "destruct" "select" open_constr(pat) "as" simple_intropattern(destruct_pat) :=
  select pat (fun H => destruct H as destruct_pat).


==> anc/_CoqProject <==
-R . Top

AdditionalTactics.v
Tactics.v
TaktikZ.v
Atom.v
ListFacts.v
FiniteSets.v
FSetDecide.v
FSetNotin.v
Environment.v
Metatheory.v
CaptureSets.v
CFsub_Definitions.v
CFsub_Infrastructure.v
CFsub_Lemmas.v
CFsub_CvFacts.v
CFsub_Hints.v
CFsub_Soundness.v
CFsub_Examples.v

